Baikov representations, intersection theory, and canonical Feynman integrals

The method of canonical differential equations is an important tool in the calculation of Feynman integrals in quantum field theories. It has been realized that the canonical bases are closely related to $d$-dimensional $d\log$-form integrands. In this work, we introduce the concept of generalized loop-by-loop Baikov representation, and clarify its relation and difference with Feynman integrals using the language of intersection theory. We then utilize the generalized Baikov representation to construct $d$-dimensional $d\log$-form integrands, and discuss how to convert them to Feynman integrals. We describe the technical details of our method, in particular how to deal with the difficulties encountered in the construction procedure. Our method provides a constructive approach to the problem of finding canonical bases of Feynman integrals, and we demonstrate its applicability to complicated scattering amplitudes involving multiple physical scales.

==> data/hww.m <==
(* ::Package:: *)

(* ::Section:: *)
(*HWW*)


(* ::Subsection:: *)
(*kinematics*)


Propagators={k1^2-mt2,(k1-p3-q)^2-mt2,k2^2-mt2,(k2-p3-q)^2-mt2,(k1-q)^2,(k2-q)^2,(k1-k2)^2};
Replacerules={p3^2 -> mw2, q^2 -> Q^2, p3*q -> (mh2 - mw2 - Q^2)/2};
(*mt2 is the mass square of top quark*)
(*mw2 is the mass square of w boson*)
(*mh2 is the mass square of Higgs boson*)


(* ::Subsection::Closed:: *)
(*canonical basis from dlog forms*)


(* u = -mh2/(4*mt2), v = -mw2/(4*mt2), w = -Q^2/(4*mt2), d = 4 - 2 \[Epsilon] *)


(*the 38 canonical or UT basis*)
cnbasis={G[0, 2, 0, 2, 0, 0, 0], mt2*u*G[0, 2, 2, 0, 0, 0, 1], 
 2*mt2*Sqrt[u*(1 + u)]*G[0, 2, 1, 0, 0, 0, 2] + 
  mt2*Sqrt[u*(1 + u)]*G[0, 2, 2, 0, 0, 0, 1], 
 mt2*v*G[0, 0, 0, 2, 2, 0, 1], mt2*(1 + 4*v)*G[0, 0, 0, 1, 2, 0, 2] + 
  2*mt2*G[0, 0, 0, 2, 2, 0, 1], mt2*w*G[0, 0, 2, 0, 2, 0, 1], 
 mt2*(1 + 4*w)*G[0, 0, 1, 0, 2, 0, 2] + 2*mt2*G[0, 0, 2, 0, 2, 0, 1], 
 mt2*Sqrt[u*(1 + u)]*G[0, 2, 1, 2, 0, 0, 0], 
 mt2*v*G[0, 2, 0, 2, 0, 1, 0], mt2*w*G[0, 2, 2, 0, 0, 1, 0], 
 mt2^2*u*(1 + u)*G[2, 1, 2, 1, 0, 0, 0], 
 mt2^2*v^2*G[0, 2, 0, 2, 1, 1, 0], mt2^2*w^2*G[2, 0, 2, 0, 1, 1, 0], 
 mt2^2*v*w*G[0, 2, 2, 0, 1, 1, 0], mt2^2*Sqrt[u*(1 + u)]*w*
  G[2, 0, 2, 1, 1, 0, 0], mt2^2*Sqrt[u*(1 + u)]*v*
  G[0, 2, 2, 1, 1, 0, 0], 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 2, 1, 1, 0, 1, 0], 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 0, 1, 1, 2, 0, 1], 
 mt2*Sqrt[u*(1 + u)]*\[Epsilon]*G[0, 0, 1, 1, 2, 0, 1] + 
  mt2*Sqrt[u*(1 + u)]*(-1 + 2*\[Epsilon])*G[0, 0, 1, 2, 1, 0, 1] + 
  mt2*Sqrt[u*(1 + u)]*(-1 + 2*\[Epsilon])*G[0, 0, 2, 1, 1, 0, 1], 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 1, 1, 0, 1, 0, 2], 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 1, 2, 0, 1, 0, 1], 
 -(mt2*(1 + 2*u + 2*v - 2*w)*\[Epsilon]*G[0, 1, 1, 0, 1, 0, 2])/4 - 
  (mt2*(1 + 2*u + 2*v - 2*w)*\[Epsilon]*G[0, 1, 2, 0, 1, 0, 1])/2 - 
  (mt2^2*(1 + 4*v + 4*u*(1 + 4*v) - 4*w)*G[0, 2, 2, 0, 1, 0, 1])/4, 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 1, 1, 0, 0, 1, 2], 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 2, 1, 0, 0, 1, 1], 
 -(mt2*(1 + 2*u - 2*v + 2*w)*\[Epsilon]*G[0, 1, 1, 0, 0, 1, 2])/4 - 
  (mt2*(1 + 2*u - 2*v + 2*w)*\[Epsilon]*G[0, 2, 1, 0, 0, 1, 1])/2 - 
  (mt2^2*(1 - 4*v + 4*w + 4*u*(1 + 4*w))*G[0, 2, 2, 0, 0, 1, 1])/4, 
 mt2^2*Sqrt[u*(1 + u)]*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[2, 1, 1, 1, 0, 1, 0], 
 mt2^2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 2, 1, 1, 1, 1, 0], 
 mt2^2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[2, 0, 1, 1, 1, 1, 0], 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]^2*
  G[0, 1, 1, 0, 1, 1, 1], 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]^2*
  G[1, 0, 1, 1, 1, 0, 1], mt2^2*Sqrt[u*(1 + u)]*
  Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[1, 0, 1, 2, 1, 0, 1], -(mt2*(u + v - w)*\[Epsilon]*G[0, 2, 1, 0, 0, 1, 1])/
   2 - mt2*(u - v + w)*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, 1] + 
  mt2*u*\[Epsilon]*G[1, 0, 1, 2, 1, -1, 1] - mt2^2*u*(1 + 2*u - 2*v - 2*w)*\[Epsilon]*
   G[1, 0, 1, 2, 1, 0, 1], mt2^2*(1 + 4*w)*
  Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[1, 0, 1, 1, 2, 0, 1], 
 mt2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]^2*
  G[0, 1, 1, 1, 1, 0, 1], mt2^2*Sqrt[u*(1 + u)]*
  Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 1, 2, 1, 1, 0, 1], 
 -(mt2*(u + v - w)*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, 1]) - 
  (mt2*(u - v + w)*\[Epsilon]*G[0, 1, 2, 0, 1, 0, 1])/2 + 
  mt2*u*\[Epsilon]*G[0, 1, 2, 1, 1, -1, 1] - mt2^2*u*(1 + 2*u - 2*v - 2*w)*\[Epsilon]*
   G[0, 1, 2, 1, 1, 0, 1], mt2^2*(1 + 4*v)*
  Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*\[Epsilon]*
  G[0, 1, 1, 1, 2, 0, 1], mt2^2*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
   w^2)*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, 0]};


(* ::Subsection:: *)
(*differential equations*)


(* u = -mh2/(4*mt2), v = -mw2/(4*mt2), w = -Q^2/(4*mt2), d = 4 - 2 \[Epsilon] *)


(*the matrix of differential equations by partial to u *)
(*D[cnbasis,u]= Au.cnbasis*)
Au={{(2*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-4*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (-2*(1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 0, 0, 0, 0, 0, 
  0, (-2*(1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 0, 
  (2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((u^2 + 6*u^2*v - v^2 - 10*u*v^2 + 4*u^2*v^2 + 4*v^3 - 8*u*v^3 + 4*v^4 + 
     6*u^2*w + 2*v*w + 20*u*v*w + 40*u^2*v*w - 4*v^2*w + 8*u*v^2*w + 
     32*u^2*v^2*w - 32*v^3*w - 32*u*v^3*w - w^2 - 10*u*w^2 + 4*u^2*w^2 - 
     4*v*w^2 + 8*u*v*w^2 + 32*u^2*v*w^2 + 56*v^2*w^2 + 64*u*v^2*w^2 + 4*w^3 - 
     8*u*w^3 - 32*v*w^3 - 32*u*v*w^3 + 4*w^4)*\[Epsilon])/
   ((1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-2*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 
  0, 0, 0, -(((1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
    (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 
      4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 0, 0, 0, 0, 0, 
  -(((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
    (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 
      4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), (Sqrt[u*(1 + u)]*\[Epsilon])/
   (u*(1 + u)), -(\[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*\[Epsilon])/(1 + u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/Sqrt[u*(1 + u)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, ((u + v - w)*(u - v + w)*\[Epsilon])/
   (u*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  -\[Epsilon]/(2*Sqrt[u*(1 + u)]), ((u + v - w)*\[Epsilon])/
   (2*u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/u, 0, \[Epsilon]/(2*u), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (2*Sqrt[u*(1 + u)]*\[Epsilon])/
   (u*(1 + u)), ((u^2 + 6*u^2*v - v^2 - 10*u*v^2 + 4*u^2*v^2 + 4*v^3 - 
     8*u*v^3 + 4*v^4 + 6*u^2*w + 2*v*w + 20*u*v*w + 40*u^2*v*w - 4*v^2*w + 
     8*u*v^2*w + 32*u^2*v^2*w - 32*v^3*w - 32*u*v^3*w - w^2 - 10*u*w^2 + 
     4*u^2*w^2 - 4*v*w^2 + 8*u*v*w^2 + 32*u^2*v*w^2 + 56*v^2*w^2 + 
     64*u*v^2*w^2 + 4*w^3 - 8*u*w^3 - 32*v*w^3 - 32*u*v*w^3 + 4*w^4)*
    \[Epsilon])/((1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (2*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (Sqrt[u*(1 + u)]*(u + 2*v + 4*u*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   (u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 0, 
  (2*(1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((u + v - w)*\[Epsilon])/(u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, (2*Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u)), 0, 
  (3*Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u)), 0, 
  (8*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 
  0, 0, (Sqrt[u*(1 + u)]*(2*u + 3*v + 8*u*v - 2*v^2 - 3*w + 8*u*w + 16*v*w + 
     32*u*v*w - 14*w^2)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 
     8*v*w + 16*u*v*w - 4*w^2)), 
  (-2*(v - w)*(u*v - v^2 + u*w + 2*v*w + 8*u*v*w - w^2)*\[Epsilon])/
   (u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0}, 
 {0, 0, 0, (-2*(u + v - w)*\[Epsilon])/
   (u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*(v - w)^2*\[Epsilon])/(u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)), -(((1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*
     \[Epsilon])/(Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 
  (2*(u + 2*v + 4*u*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/Sqrt[u*(1 + u)], 0, 0, 0, 0, 0, 
  (-2*(u + 8*u^2 - v - 12*u*v + 4*v^2 + w + 4*u*w + 32*u^2*w - 8*v*w + 4*w^2)*
    \[Epsilon])/(u*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 
  -(((2*u^2 - v - 6*u*v + 4*v^2 + w + 2*u*w + 8*u^2*w - 8*v*w - 8*u*v*w + 
      4*w^2 + 8*u*w^2)*\[Epsilon])/(u*(1 + 4*u - 4*v + 4*w + 16*u*w)*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 0, 
  (-4*(1 + 4*w)*(1 + u + 4*u*v - 4*v^2 + 4*w + 4*u*w - 8*v*w + 16*u*v*w + 
     12*w^2)*\[Epsilon])/((1 + 4*u - 4*v + 4*w + 16*u*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (2*(1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 0, 0, 
  ((1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 
  ((u^2 + u*v + 4*u^2*v - 6*u*v^2 + 2*v^3 - u*w + 4*u^2*w + 8*u*v*w + 
     16*u^2*v*w - 6*v^2*w - 32*u*v^2*w - 2*u*w^2 + 6*v*w^2 + 32*u*v*w^2 - 
     2*w^3)*\[Epsilon])/(u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((u + v + 4*u*v - 2*v^2 - w + 4*u*w + 8*v*w + 16*u*v*w - 6*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (4*(v - w)^2*\[Epsilon])/(u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)), (8*(v - w)^2*\[Epsilon])/
   (u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (-2*(3*u^2 + 12*u^2*v - 2*v^2 - 20*u*v^2 + 8*v^3 + 24*u^2*w + 4*v*w + 
     40*u*v*w + 96*u^2*v*w - 24*v^2*w - 80*u*v^2*w - 2*w^2 - 20*u*w^2 + 
     48*u^2*w^2 + 24*v*w^2 + 160*u*v*w^2 + 192*u^2*v*w^2 - 8*w^3 - 80*u*w^3)*
    \[Epsilon])/(u*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (2*(1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w)}, 
 {0, 0, 0, 0, ((u + 2*v + 4*u*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  -(((1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
    (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 
      4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  ((u + v + 4*u*v - 4*v^2 - w + 4*v*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 
  (4*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-8*(1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 
  ((1 + 6*u - 6*v + 2*w + 24*u*w + 8*v*w - 8*w^2)*\[Epsilon])/
   ((1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), (-2*(1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 0, 
  (2*(1 + 4*w)*(-u + 2*u^2 + 2*v + 2*u*v + 8*u^2*v - 4*v^2 - 16*u*v^2 + 
     8*v^3 - 2*w - 18*u*w + 8*u^2*w + 32*u^2*v*w + 8*v^2*w - 32*u*v^2*w + 
     4*w^2 - 32*u*w^2 - 40*v*w^2 + 32*u*v*w^2 + 24*w^3)*\[Epsilon])/
   ((1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 6*u - 6*v + 2*w + 24*u*w + 8*v*w - 8*w^2)*\[Epsilon])/
   ((1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, -((1 + 2*u - 2*v + 2*w)*(1 + 4*w)*\[Epsilon])/
   (2*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, (-2*(1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*(1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 4*w)*(2*u + 2*u^2 - v + 2*u*v + 8*u^2*v - 4*v^2 - 16*u*v^2 + 8*v^3 + 
     w + 18*u*w + 8*u^2*w + 12*v*w + 48*u*v*w + 32*u^2*v*w - 40*v^2*w - 
     32*u*v^2*w - 8*w^2 + 16*u*w^2 + 56*v*w^2 + 32*u*v*w^2 - 24*w^3)*
    \[Epsilon])/((1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 
     8*v*w + 16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), ((1 + 4*w)*(2*u^2 + v + 2*u*v + 8*u^2*v - 4*v^2 - 16*u*v^2 + 
     8*v^3 - w - 6*u*w + 8*u^2*w + 4*v*w + 16*u*v*w + 32*u^2*v*w - 8*v^2*w - 
     32*u*v^2*w - 16*u*w^2 - 8*v*w^2 + 32*u*v*w^2 + 8*w^3)*\[Epsilon])/
   ((1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, ((u + v + 4*u*v - 4*v^2 - w + 4*v*w)*
    (u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-2*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
    (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 
      4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
    (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 
      4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 0, 0, 0, 0, 
  -(\[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(1 + u)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u))), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((u + v - w)*(u - v + w)*\[Epsilon])/
   (u*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  -\[Epsilon]/(2*Sqrt[u*(1 + u)]), ((u - v + w)*\[Epsilon])/
   (2*u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/u, 0, \[Epsilon]/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*Sqrt[u*(1 + u)]*\[Epsilon])/
   (u*(1 + u)), ((u^2 + 6*u^2*v - v^2 - 10*u*v^2 + 4*u^2*v^2 + 4*v^3 - 
     8*u*v^3 + 4*v^4 + 6*u^2*w + 2*v*w + 20*u*v*w + 40*u^2*v*w - 4*v^2*w + 
     8*u*v^2*w + 32*u^2*v^2*w - 32*v^3*w - 32*u*v^3*w - w^2 - 10*u*w^2 + 
     4*u^2*w^2 - 4*v*w^2 + 8*u*v*w^2 + 32*u^2*v*w^2 + 56*v^2*w^2 + 
     64*u*v^2*w^2 + 4*w^3 - 8*u*w^3 - 32*v*w^3 - 32*u*v*w^3 + 4*w^4)*
    \[Epsilon])/((1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (2*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (Sqrt[u*(1 + u)]*(1 + 4*v)*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/
   (u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 0, 
  (2*(1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  -(((u - v + w)*\[Epsilon])/(u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, (2*Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u)), 0, 
  (3*Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u)), 0, 0, 0, 0, 0, 
  (8*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 
  0, 0, (Sqrt[u*(1 + u)]*(2*u - 3*v + 8*u*v - 14*v^2 + 3*w + 8*u*w + 16*v*w + 
     32*u*v*w - 2*w^2)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 
     8*v*w + 16*u*v*w - 4*w^2)), 
  (2*(v - w)*(u*v - v^2 + u*w + 2*v*w + 8*u*v*w - w^2)*\[Epsilon])/
   (u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (4*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 
     2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(u - v + w)*\[Epsilon])/
   (u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*(v - w)^2*\[Epsilon])/(u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)), -(((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
     \[Epsilon])/(Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 
  (2*(1 + 4*v)*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  0, \[Epsilon]/Sqrt[u*(1 + u)], 0, 
  (-2*(u + 8*u^2 + v + 4*u*v + 32*u^2*v + 4*v^2 - w - 12*u*w - 8*v*w + 4*w^2)*
    \[Epsilon])/(u*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(1 + 4*v)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 
  -(((2*u^2 + v + 2*u*v + 8*u^2*v + 4*v^2 + 8*u*v^2 - w - 6*u*w - 8*v*w - 
      8*u*v*w + 4*w^2)*\[Epsilon])/(u*(1 + 4*u + 4*v + 16*u*v - 4*w)*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 0, 0, 0, 0, 0, 
  (-4*(1 + 4*v)*(1 + u + 4*v + 4*u*v + 12*v^2 + 4*u*w - 8*v*w + 16*u*v*w - 
     4*w^2)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 0, 0, 
  (4*(1 + 4*v)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 
  ((1 + 4*v)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 
  ((u^2 - u*v + 4*u^2*v - 2*u*v^2 - 2*v^3 + u*w + 4*u^2*w + 8*u*v*w + 
     16*u^2*v*w + 6*v^2*w + 32*u*v^2*w - 6*u*w^2 - 6*v*w^2 - 32*u*v*w^2 + 
     2*w^3)*\[Epsilon])/(u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((u - v + 4*u*v - 6*v^2 + w + 4*u*w + 8*v*w + 16*u*v*w - 2*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (4*(2*u^2 + 16*u^2*v - v^2 - 12*u*v^2 + 32*u^2*v^2 - 4*v^3 - 48*u*v^3 + 
     8*u^2*w + 2*v*w + 24*u*v*w + 64*u^2*v*w + 12*v^2*w + 96*u*v^2*w + 
     128*u^2*v^2*w - w^2 - 12*u*w^2 - 12*v*w^2 - 48*u*v*w^2 + 4*w^3)*
    \[Epsilon])/(u*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (4*(3*u^2 + 24*u^2*v - 2*v^2 - 20*u*v^2 + 48*u^2*v^2 - 8*v^3 - 80*u*v^3 + 
     12*u^2*w + 4*v*w + 40*u*v*w + 96*u^2*v*w + 24*v^2*w + 160*u*v^2*w + 
     192*u^2*v^2*w - 2*w^2 - 20*u*w^2 - 24*v*w^2 - 80*u*v*w^2 + 8*w^3)*
    \[Epsilon])/(u*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (-4*(v - w)^2*\[Epsilon])/(u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 + 4*v)*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  -(((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
    (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 
      4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  ((u + v + 4*u*v - 4*v^2 - w + 4*v*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 
  (4*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 
  (-8*(1 + 4*v)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 
  ((1 + 6*u + 2*v + 24*u*v - 8*v^2 - 6*w + 8*v*w)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), (-2*(1 + 4*v)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 0, 0, 
  0, 0, 0, (2*(1 + 4*v)*(-u + 2*u^2 - 2*v - 18*u*v + 8*u^2*v + 4*v^2 - 
     32*u*v^2 + 24*v^3 + 2*w + 2*u*w + 8*u^2*w + 32*u^2*v*w - 40*v^2*w + 
     32*u*v^2*w - 4*w^2 - 16*u*w^2 + 8*v*w^2 - 32*u*v*w^2 + 8*w^3)*
    \[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 
     8*v*w + 16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, (2*(1 + 6*u + 2*v + 24*u*v - 8*v^2 - 6*w + 8*v*w)*
    \[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((1 + 4*v)*(1 + 2*u + 2*v - 2*w)*\[Epsilon])/
   (2*(1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, (-2*(1 + 4*v)*(u + v + 12*u*v - 4*v^2 + 16*u*v^2 - 
     16*v^3 - w + 4*v*w + 16*u*v*w + 32*v^2*w - 16*v*w^2)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*(1 + 4*v)*(2*u + 2*u^2 + v + 18*u*v + 8*u^2*v - 8*v^2 + 16*u*v^2 - 
     24*v^3 - w + 2*u*w + 8*u^2*w + 12*v*w + 48*u*v*w + 32*u^2*v*w + 
     56*v^2*w + 32*u*v^2*w - 4*w^2 - 16*u*w^2 - 40*v*w^2 - 32*u*v*w^2 + 
     8*w^3)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
    ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((u + v + 4*u*v - 4*v^2 - w + 4*v*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-2*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 
  -(((1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
    (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 
      4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 0, 0, 0, 0, 0, 
  -(((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
    (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 
      4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  (-2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(1 + u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u)), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((u + v + 4*u*v - 4*v^2 - w + 4*v*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (2*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 0, 
  (2*(1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  \[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(1 + u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u))), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(u - v - w)*\[Epsilon])/(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2), 0, 
  \[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 
  (2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 
  \[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 
  (-4*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 0, 
  -\[Epsilon]/(2*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 
  (-2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 
  \[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 
  \[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((u + v + 4*u*v - 4*v^2 - w + 4*v*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  -((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (2*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((1 + 4*v)*(1 + 4*w)*\[Epsilon])/(2*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
     16*u*v*w + 4*w^2)), 0, 0, 0, 0, 
  (-2*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((u - v + w)*\[Epsilon])/(u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 
  ((1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(1 + 4*v)*(u + v + 12*u*v - 4*v^2 + 16*u*v^2 - 16*v^3 - w + 4*v*w + 
     16*u*v*w + 32*v^2*w - 16*v*w^2)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 4*v)*(1 + 2*u + 4*v + 8*u*v + 8*v^2 + 8*u*w + 32*u*v*w - 8*w^2)*
    \[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 
     8*v*w - 16*u*v*w + 4*w^2)), 
  ((1 + 4*v)*(2*u + 6*u^2 - v + 6*u*v + 24*u^2*v - 8*v^2 - 16*u*v^2 - 8*v^3 + 
     w + 6*u*w + 24*u^2*w + 20*v*w + 80*u*v*w + 96*u^2*v*w + 40*v^2*w + 
     96*u*v^2*w - 12*w^2 - 48*u*w^2 - 56*v*w^2 - 96*u*v*w^2 + 24*w^3)*
    \[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 
     8*v*w + 16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, 0, (2*(1 + 4*v)*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (12*(1 + 4*v)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 0, 0, 
  (4*(1 + 4*v)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 
  ((1 + 4*v)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 0, 0, 
  (2*(1 + 4*v)*(1 + 4*v + 16*v^2 - 16*v*w)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
     16*u*v*w + 4*w^2)), (12*(1 + 4*v)*\[Epsilon])/
   (1 + 4*u + 4*v + 16*u*v - 4*w), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*(1 + 4*v)*(1 + 4*v + 16*v^2 - 16*v*w)*
    \[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 
     8*v*w - 16*u*v*w + 4*w^2)), 
  ((1 + 4*v)*(2*u^2 - v - 6*u*v + 8*u^2*v - 16*u*v^2 + 8*v^3 + w + 2*u*w + 
     8*u^2*w + 4*v*w + 16*u*v*w + 32*u^2*v*w - 8*v^2*w + 32*u*v^2*w - 4*w^2 - 
     16*u*w^2 - 8*v*w^2 - 32*u*v*w^2 + 8*w^3)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((u^2 + 2*u^3 + 12*u^2*v + 16*u^3*v - v^2 - 14*u*v^2 + 24*u^2*v^2 + 
     32*u^3*v^2 - 64*u*v^3 - 32*u^2*v^3 + 24*v^4 - 32*u*v^4 + 32*v^5 + 
     4*u^2*w + 8*u^3*w + 2*v*w + 28*u*v*w + 112*u^2*v*w + 64*u^3*v*w + 
     8*v^2*w + 152*u*v^2*w + 448*u^2*v^2*w + 128*u^3*v^2*w - 80*v^3*w - 
     64*u*v^3*w + 256*u^2*v^3*w - 192*v^4*w - 384*u*v^4*w - w^2 - 14*u*w^2 - 
     24*u^2*w^2 - 16*v*w^2 - 112*u*v*w^2 - 32*u^2*v*w^2 + 80*v^2*w^2 + 
     224*u*v^2*w^2 + 256*u^2*v^2*w^2 + 384*v^3*w^2 + 768*u*v^3*w^2 + 8*w^3 + 
     24*u*w^3 - 16*v*w^3 - 128*u*v*w^3 - 320*v^2*w^3 - 384*u*v^2*w^3 - 
     8*w^4 + 96*v*w^4)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 0, 0, 0, 
  (4*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(2*u + 14*u^2 + v + 6*u*v + 56*u^2*v + 4*v^2 - 8*u*v^2 - w - 18*u*w - 
     8*v*w + 8*u*v*w + 4*w^2)*\[Epsilon])/(u*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 
  (-2*(1 + 4*v)*(1 + 2*u + 2*v - 2*w)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), ((1 + 6*u + 2*v + 24*u*v - 8*v^2 - 6*w + 8*v*w)*\[Epsilon])/
   (2*(1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, (-2*(1 + 4*v)*(u + v + 12*u*v - 4*v^2 + 16*u*v^2 - 
     16*v^3 - w + 4*v*w + 16*u*v*w + 32*v^2*w - 16*v*w^2)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(-1 + 2*u - 10*v + 8*u*v - 24*v^2 - 2*w + 24*v*w)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((u + v + 4*u*v - 4*v^2 - w + 4*v*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  -((1 + 4*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (2*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((1 + 4*v)*(1 + 4*w)*\[Epsilon])/(2*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
     16*u*v*w + 4*w^2)), (-2*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 
     4*u^2*w + 2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 
     2*v*w^2 + 2*w^3)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((u + v - w)*\[Epsilon])/(u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((v - w)*(-1 + 16*v*w)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(1 + 4*w)*(u - v + w + 12*u*w + 4*v*w + 16*u*v*w - 16*v^2*w - 4*w^2 + 
     16*u*w^2 + 32*v*w^2 - 16*w^3)*\[Epsilon])/
   ((1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 4*w)*(1 + 2*u + 8*u*v - 8*v^2 + 4*w + 8*u*w + 32*u*v*w + 8*w^2)*
    \[Epsilon])/((1 + 4*u - 4*v + 4*w + 16*u*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 
     8*v*w - 16*u*v*w + 4*w^2)), 
  ((1 + 4*w)*(2*u + 6*u^2 + v + 6*u*v + 24*u^2*v - 12*v^2 - 48*u*v^2 + 
     24*v^3 - w + 6*u*w + 24*u^2*w + 20*v*w + 80*u*v*w + 96*u^2*v*w - 
     56*v^2*w - 96*u*v^2*w - 8*w^2 - 16*u*w^2 + 40*v*w^2 + 96*u*v*w^2 - 
     8*w^3)*\[Epsilon])/((1 + 4*u - 4*v + 4*w + 16*u*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(u + 2*v + 4*u*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (12*(1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 
  (2*(1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 0, 0, 
  ((1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 0, 0, 0, 0, 
  (-6*(1 + 4*w)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 
  (2*(1 + 4*w)*(1 + 3*u + 12*u*v - 12*v^2 + 4*w + 12*u*w + 8*v*w + 48*u*v*w + 
     4*w^2)*\[Epsilon])/((1 + 4*u - 4*v + 4*w + 16*u*w)*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(1 + 4*w)*(1 + 4*w - 16*v*w + 16*w^2)*\[Epsilon])/
   ((1 + 4*u - 4*v + 4*w + 16*u*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
     16*u*v*w + 4*w^2)), ((1 + 4*w)*(2*u^2 + v + 2*u*v + 8*u^2*v - 4*v^2 - 
     16*u*v^2 + 8*v^3 - w - 6*u*w + 8*u^2*w + 4*v*w + 16*u*v*w + 32*u^2*v*w - 
     8*v^2*w - 32*u*v^2*w - 16*u*w^2 - 8*v*w^2 + 32*u*v*w^2 + 8*w^3)*
    \[Epsilon])/((1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 
     8*v*w + 16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), ((u^2 + 2*u^3 + 4*u^2*v + 8*u^3*v - v^2 - 14*u*v^2 - 
     24*u^2*v^2 + 8*v^3 + 24*u*v^3 - 8*v^4 + 12*u^2*w + 16*u^3*w + 2*v*w + 
     28*u*v*w + 112*u^2*v*w + 64*u^3*v*w - 16*v^2*w - 112*u*v^2*w - 
     32*u^2*v^2*w - 16*v^3*w - 128*u*v^3*w + 96*v^4*w - w^2 - 14*u*w^2 + 
     24*u^2*w^2 + 32*u^3*w^2 + 8*v*w^2 + 152*u*v*w^2 + 448*u^2*v*w^2 + 
     128*u^3*v*w^2 + 80*v^2*w^2 + 224*u*v^2*w^2 + 256*u^2*v^2*w^2 - 
     320*v^3*w^2 - 384*u*v^3*w^2 - 64*u*w^3 - 32*u^2*w^3 - 80*v*w^3 - 
     64*u*v*w^3 + 256*u^2*v*w^3 + 384*v^2*w^3 + 768*u*v^2*w^3 + 24*w^4 - 
     32*u*w^4 - 192*v*w^4 - 384*u*v*w^4 + 32*w^5)*\[Epsilon])/
   ((1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (4*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(2*u + 14*u^2 - v - 18*u*v + 4*v^2 + w + 6*u*w + 56*u^2*w - 8*v*w + 
     8*u*v*w + 4*w^2 - 8*u*w^2)*\[Epsilon])/(u*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((1 + 2*u - 2*v + 2*w)*(1 + 4*w)*\[Epsilon])/
    ((1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, ((1 + 6*u - 6*v + 2*w + 24*u*w + 8*v*w - 8*w^2)*
    \[Epsilon])/(2*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 
  -(((-1 + 2*u - 2*v - 10*w + 8*u*w + 24*v*w - 24*w^2)*\[Epsilon])/
    ((1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), -(((u + 2*u^2 - 2*v - 6*u*v + 8*u^2*v + 4*v^2 - 16*u*v^2 + 
      8*v^3 + 2*w + 18*u*w + 16*u^2*w - 8*v*w + 8*u*v*w + 64*u^2*v*w - 
      8*v^2*w + 32*u*v^2*w - 96*v^3*w + 4*w^2 + 56*u*w^2 + 32*u^2*w^2 + 
      24*v*w^2 + 32*u*v*w^2 + 128*u^2*v*w^2 + 160*v^2*w^2 + 384*u*v^2*w^2 - 
      24*w^3 - 32*v*w^3 - 384*u*v*w^3 - 32*w^4)*\[Epsilon])/
    ((1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
      16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((1 + 4*u)*\[Epsilon])/(u*(1 + u))), (-6*Sqrt[u*(1 + u)]*\[Epsilon])/
   (u*(1 + u)), 0, 0, 0, -(Sqrt[u*(1 + u)]*\[Epsilon])/(2*u*(1 + u)), 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]/Sqrt[u*(1 + u)], \[Epsilon]/u, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((u^3 + 4*u^3*v - u*v^2 - 10*u^2*v^2 + 8*u*v^3 - 
     2*v^4 + 4*u^3*w + 2*u*v*w + 20*u^2*v*w + 16*u^3*v*w - 8*u*v^2*w + 
     8*v^3*w - 16*u*v^3*w - u*w^2 - 10*u^2*w^2 - 8*u*v*w^2 - 12*v^2*w^2 + 
     32*u*v^2*w^2 + 8*u*w^3 + 8*v*w^3 - 16*u*v*w^3 - 2*w^4)*\[Epsilon])/
   (u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  ((u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 
     16*u^2*v*w - 2*v^2*w - w^2 - 6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(u^2 + u*v + 4*u^2*v - 2*u*v^2 - 2*v^3 - u*w + 4*u^2*w + 8*u*v*w + 
     16*u^2*v*w + 6*v^2*w - 6*u*w^2 - 6*v*w^2 + 2*w^3)*\[Epsilon])/
   (u*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*(u + v - w)*\[Epsilon])/(u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), -(((u - v + w)*\[Epsilon])/
    (u*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 
  ((1 + 4*v)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*Sqrt[u*(1 + u)]*(u^2 + 4*u^2*v - v^2 - 6*u*v^2 + 
     2*v^3 + 4*u^2*w + 2*v*w + 12*u*v*w + 16*u^2*v*w - 2*v^2*w - w^2 - 
     6*u*w^2 - 2*v*w^2 + 2*w^3)*\[Epsilon])/
   (u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((u^2 + 4*u^2*v + 2*v^2 - 2*u*v^2 + 4*u^2*w - 4*v*w + 4*u*v*w + 
      16*u^2*v*w + 2*w^2 - 2*u*w^2)*\[Epsilon])/
    (u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2))), 
  (-2*Sqrt[u*(1 + u)]*(u - v + 4*u*v - 6*v^2 + w + 4*u*w + 8*v*w + 16*u*v*w - 
     2*w^2)*\[Epsilon])/(u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)), (-6*Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u)), 
  (3*Sqrt[u*(1 + u)]*\[Epsilon])/(u*(1 + u)), 
  (Sqrt[u*(1 + u)]*(1 + 4*v)*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/
   (u*(1 + u)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};


(*the matrix of differential equations by partial to v *)
(*D[cnbasis,v]= Av.cnbasis*)
Av={{(-4*u*(1 + 2*u - 2*v - 2*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (8*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (-4*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 
  (-2*(-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
     32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
   (v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 0, 
  -(((u + v - w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-2*u*(1 + 2*u - 2*v - 2*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (4*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 
  -(((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
      32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
    (v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 
  ((u + v - w)*\[Epsilon])/(2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*(u - v + w)*\[Epsilon])/(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
    w^2), 0, -(\[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-4*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*Sqrt[u*(1 + u)]*(1 + 4*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 0, (-4*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-16*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 
  (-6*Sqrt[u*(1 + u)]*(1 + 4*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 
  (-2*(u^2 - 3*u*v + 2*v^2 - u*w + 4*u^2*w - 4*v*w - 12*u*v*w + 2*w^2 - 
     4*u*w^2)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (4*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (8*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (4*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0}, 
 {0, 0, 0, (4*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 
  (-4*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), (-2*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  (-8*u*(1 + u)*(1 + 4*w)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(1 + 4*u)*(u - v - w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/(v*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 4*u)*(1 + 4*w)*\[Epsilon])/(2*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)), 
  ((u + 4*u^2 - 3*v - 12*u*v + 8*v^2 - w + 16*u^2*w - 4*v*w - 16*u*v*w - 
     4*w^2 - 16*u*w^2)*\[Epsilon])/(2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  -(((-3*u - 12*u^2 + 28*u*v + 16*u^2*v - 20*v^2 - 48*u*v^2 + 32*v^3 - 
      24*u*w - 96*u^2*w + 8*v*w + 160*u*v*w + 128*u^2*v*w - 16*v^2*w - 
      192*u*v^2*w + 12*w^2 - 192*u^2*w^2 - 64*v*w^2 + 192*u*v*w^2 + 
      256*u^2*v*w^2 + 48*w^3 + 192*u*w^3)*\[Epsilon])/
    (v*(-1 - 4*u + 4*v - 4*w - 16*u*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
      16*u*v*w + 4*w^2))), ((1 + 4*u)*(1 + 4*w)*\[Epsilon])/
   (2*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)), 0, 0, 
  ((-1 - 4*u + 8*v - 4*w - 16*u*w)*\[Epsilon])/
   (4*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)), 
  (-2*(u + 3*u^2 - 5*u*v + 2*v^2 + u*w + 12*u^2*w - 4*v*w - 20*u*v*w + 
     2*w^2 - 12*u*w^2)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*u*(1 + u)*(1 + 4*w)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (4*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
    16*u*v*w - 4*w^2), (8*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/
   (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2), 
  -((u + 4*u^2 - 20*u*v - 16*u^2*v + 12*v^2 + 16*u*v^2 + 8*u*w + 32*u^2*w - 
      8*v*w - 128*u*v*w - 128*u^2*v*w - 16*v^2*w + 64*u*v^2*w - 4*w^2 + 
      64*u^2*w^2 + 32*v*w^2 - 192*u*v*w^2 - 256*u^2*v*w^2 - 16*w^3 - 
      64*u*w^3)*\[Epsilon])/(2*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  ((1 + 4*u)*(1 + 4*w)*\[Epsilon])/(2*v*(-1 - 4*u + 4*v - 4*w - 16*u*w))}, 
 {0, 0, 0, 0, (-4*u*(1 + u)*(1 + 4*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 
  (-8*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (2*(1 + 4*u)*(1 + 4*w)*\[Epsilon])/
   (v*(1 + 4*u - 4*v + 4*w + 16*u*w)), 
  ((-u - 4*u^2 - v - 4*u*v + 8*v^2 + w - 16*u^2*w - 12*v*w - 48*u*v*w + 
     4*w^2 + 16*u*w^2)*\[Epsilon])/(2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 4*u)*(1 + 4*w)*\[Epsilon])/(2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)), 0, 
  -(((1 + 4*w)*(-3*u^2 - 12*u^3 + 5*u*v + 48*u^2*v + 16*u^3*v - 48*u*v^2 - 
      32*u^2*v^2 + 12*v^3 + 16*u*v^3 + 3*u*w - 48*u^3*w - 8*u*v*w + 
      80*u^2*v*w + 64*u^3*v*w - 36*v^2*w - 64*u^2*v^2*w + 24*u*w^2 + 
      96*u^2*w^2 + 36*v*w^2 + 32*u*v*w^2 - 64*u^2*v*w^2 - 12*w^3 - 48*u*w^3)*
     \[Epsilon])/(v*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 
      4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
       2*v*w + w^2])), ((-u - 4*u^2 - v - 4*u*v + 8*v^2 + w - 16*u^2*w - 
     12*v*w - 48*u*v*w + 4*w^2 + 16*u*w^2)*\[Epsilon])/
   (2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), 0, 0, -((1 + 4*w)*(-u - 4*u^2 - v + 4*u*v + w + 4*u*w)*
     \[Epsilon])/(4*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 
  (4*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (4*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((1 + 4*w)*(3*u^2 + 12*u^3 - u*v - 24*u^2*v + 16*u^3*v + 24*u*v^2 - 
      32*u^2*v^2 - 12*v^3 + 16*u*v^3 - 3*u*w + 48*u^3*w + 16*u*v*w - 
      16*u^2*v*w + 64*u^3*v*w + 36*v^2*w - 64*u^2*v^2*w - 24*u*w^2 - 
      96*u^2*w^2 - 36*v*w^2 - 64*u*v*w^2 - 64*u^2*v*w^2 + 12*w^3 + 48*u*w^3)*
     \[Epsilon])/(2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((1 + 4*w)*(-u^2 - 4*u^3 + 3*u*v + 24*u^2*v + 16*u^3*v - 24*u*v^2 - 
      32*u^2*v^2 + 4*v^3 + 16*u*v^3 + u*w - 16*u^3*w + 48*u^2*v*w + 
      64*u^3*v*w - 12*v^2*w - 64*u^2*v^2*w + 8*u*w^2 + 32*u^2*w^2 + 
      12*v*w^2 - 64*u^2*v*w^2 - 4*w^3 - 16*u*w^3)*\[Epsilon])/
   (2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, (-2*u*(1 + 2*u - 2*v - 2*w)*
    (u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (4*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 
      12*v^2*w - 32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
    (v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 0, 0, 0, 
  0, ((u + v - w)*\[Epsilon])/(2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((u + v - w)*(-u + v + w)*\[Epsilon])/
   (v*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 
  ((-u + v + w)*\[Epsilon])/(2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), \[Epsilon]/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]/(2*v), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*u*(1 + 2*u - 2*v - 2*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-4*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (4*Sqrt[u*(1 + u)]*(1 + 4*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 0, 
  (2*(-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
     32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
   (v*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  -(((-u + v + w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-16*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 
  (6*Sqrt[u*(1 + u)]*(1 + 4*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 
  (2*(u^2 - 3*u*v + 2*v^2 - u*w + 4*u^2*w - 4*v*w - 12*u*v*w + 2*w^2 - 
     4*u*w^2)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-8*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-u + v + w)*\[Epsilon])/
   (v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((u + 4*v^2 + 4*u*w - 4*w^2)*\[Epsilon])/
    (v*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  -(((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
      32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
    (v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 
  (8*u*(1 + u)*(1 + 4*w)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 0, 0, 0, 
  (4*(1 + 4*u)*(1 + 2*u + 2*v - 2*w)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), ((1 + 4*u + 8*v + 32*u*v - 4*w)*\[Epsilon])/
   (2*v*(1 + 4*u + 4*v + 16*u*v - 4*w)), 
  ((-u - 4*u^2 + 3*v + 12*u*v + 8*v^2 + 32*u*v^2 + w + 8*u*w - 4*v*w - 4*w^2)*
    \[Epsilon])/(2*v*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  -(((u + 4*u^2 + 4*u*v + 16*u^2*v + 28*v^2 + 112*u*v^2 + 64*v^3 + 
      256*u*v^3 + 16*u^2*w - 24*v*w - 32*u*v*w + 64*u^2*v*w - 112*v^2*w - 
      4*w^2 - 32*u*w^2 + 32*v*w^2 - 64*u*v*w^2 + 16*w^3)*\[Epsilon])/
    (v*(1 + 4*u + 4*v + 16*u*v - 4*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
      16*u*v*w + 4*w^2))), 0, 0, ((1 + 4*u + 8*v + 32*u*v - 4*w)*\[Epsilon])/
   (v*(1 + 4*u + 4*v + 16*u*v - 4*w)), -((1 + 4*u - 4*w)*\[Epsilon])/
   (4*v*(1 + 4*u + 4*v + 16*u*v - 4*w)), 
  ((-u^2 + u*v + 2*u^2*v - 10*u*v^2 + 8*v^3 + u*w - 4*u^2*w - 6*u*v*w + 
     8*u^2*v*w - 20*v^2*w - 56*u*v^2*w + 8*u*w^2 + 16*v*w^2 - 8*u*v*w^2 - 
     4*w^3)*\[Epsilon])/(v*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*u*(1 + u)*(1 + 4*w)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (4*(u + 4*u^2 + 2*v + 12*u*v + 16*u^2*v - 2*w + 16*u^2*w + 48*u*v*w + 
     64*u^2*v*w - 16*u*w^2)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  -(((-u - 4*u^2 - 4*u*v - 16*u^2*v + 20*v^2 + 80*u*v^2 + 32*v^3 + 
      128*u*v^3 - 16*u^2*w - 24*v*w - 64*u*v*w - 64*u^2*v*w - 80*v^2*w + 
      4*w^2 + 32*u*w^2 + 64*v*w^2 + 64*u*v*w^2 - 16*w^3)*\[Epsilon])/
    (v*(1 + 4*u + 4*v + 16*u*v - 4*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
      16*u*v*w + 4*w^2))), (-4*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/
   (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/v, 
  (4*u*(1 + u)*(1 + 4*w)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  -(((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
      32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
    (v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  -(((u^3 - 4*u^2*v - 4*u^3*v + 3*u*v^2 - 4*u^2*v^2 - 32*u^3*v^2 + 12*u*v^3 + 
      80*u^2*v^3 - 4*v^4 - 64*u*v^4 + 16*v^5 - 2*u^2*w + 4*u^3*w - 4*u*v*w - 
      8*u^2*v*w - 16*u^3*v*w - 20*u*v^2*w - 32*u^2*v^2*w - 128*u^3*v^2*w + 
      16*v^3*w + 48*u*v^3*w + 128*u^2*v^3*w - 64*v^4*w + u*w^2 - 12*u^2*w^2 - 
      4*u*v*w^2 + 48*u^2*v*w^2 - 24*v^2*w^2 + 64*u*v^2*w^2 + 
      256*u^2*v^2*w^2 + 96*v^3*w^2 + 128*u*v^3*w^2 + 12*u*w^3 + 16*v*w^3 - 
      48*u*v*w^3 - 64*v^2*w^3 - 128*u*v^2*w^3 - 4*w^4 + 16*v*w^4)*\[Epsilon])/
    (v*(1 + 4*v)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 
  (-8*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 
  (-8*(1 + 4*u)*\[Epsilon])/(1 + 4*u + 4*v + 16*u*v - 4*w), 
  -((1 + 4*u - 4*w)*(u + v + 8*u*v - w)*\[Epsilon])/
   (2*v*(1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), ((1 + 4*u - 4*w)*\[Epsilon])/
   (2*v*(1 + 4*u + 4*v + 16*u*v - 4*w)), 0, 0, 0, 0, 0, 
  -(((u^2 + 4*u^3 - 7*u*v - 24*u^2*v + 16*u^3*v - 24*u*v^2 - 96*u^2*v^2 - 
      4*v^3 - 48*u*v^3 - 128*u^2*v^3 + 32*v^4 + 128*u*v^4 - u*w - 4*u^2*w + 
      16*u^3*w + 28*u*v*w - 32*u^2*v*w + 64*u^3*v*w + 12*v^2*w + 
      128*u*v^2*w + 192*u^2*v^2*w - 80*v^3*w + 128*u*v^3*w + 512*u^2*v^3*w - 
      4*u*w^2 - 48*u^2*w^2 - 12*v*w^2 - 128*u^2*v*w^2 + 48*v^2*w^2 - 
      320*u*v^2*w^2 + 4*w^3 + 48*u*w^3 + 16*v*w^3 + 64*u*v*w^3 - 16*w^4)*
     \[Epsilon])/(v*(1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 
      4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
       2*v*w + w^2])), 0, 0, 
  -(((1 + 4*u - 4*w)*(u + v + 8*u*v - w)*\[Epsilon])/
    (v*(1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
       2*v*w + w^2])), ((u + 4*u^2 + v + 4*u*v + 8*v^2 + 32*u*v^2 - w - 
     8*u*w - 12*v*w + 4*w^2)*\[Epsilon])/(4*v*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), \[Epsilon]/v, 0, 
  (4*(u + 4*u^2 + 4*u*v + 16*u^2*v + 8*u*v^2 + 32*u^2*v^2 - 8*v^3 - 
     32*u*v^3 - 4*u*w + 8*u^2*w - 8*u*v*w + 24*v^2*w + 32*u*v^2*w - 
     16*u*w^2 - 24*v*w^2 + 8*w^3)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((-u^2 - 4*u^3 - 5*u*v - 24*u^2*v - 16*u^3*v - 24*u*v^2 - 96*u^2*v^2 + 
      4*v^3 - 48*u*v^3 - 256*u^2*v^3 + 64*v^4 + 256*u*v^4 + u*w + 4*u^2*w - 
      16*u^3*w + 20*u*v*w - 64*u^2*v*w - 64*u^3*v*w - 12*v^2*w - 32*u*v^2*w - 
      192*u^2*v^2*w - 208*v^3*w - 512*u*v^3*w - 512*u^2*v^3*w + 4*u*w^2 + 
      48*u^2*w^2 + 12*v*w^2 + 192*u*v*w^2 + 128*u^2*v*w^2 + 240*v^2*w^2 + 
      320*u*v^2*w^2 - 4*w^3 - 48*u*w^3 - 112*v*w^3 - 64*u*v*w^3 + 16*w^4)*
     \[Epsilon])/(v*(1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 
      4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
       2*v*w + w^2])), ((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 
     4*u*v*w - 12*v^2*w - 32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*
    \[Epsilon])/(v*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
      32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
    (v*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((u^3 - 4*u^2*v - 4*u^3*v + 3*u*v^2 - 4*u^2*v^2 - 32*u^3*v^2 + 12*u*v^3 + 
      80*u^2*v^3 - 4*v^4 - 64*u*v^4 + 16*v^5 - 2*u^2*w + 4*u^3*w - 4*u*v*w - 
      8*u^2*v*w - 16*u^3*v*w - 20*u*v^2*w - 32*u^2*v^2*w - 128*u^3*v^2*w + 
      16*v^3*w + 48*u*v^3*w + 128*u^2*v^3*w - 64*v^4*w + u*w^2 - 12*u^2*w^2 - 
      4*u*v*w^2 + 48*u^2*v*w^2 - 24*v^2*w^2 + 64*u*v^2*w^2 + 
      256*u^2*v^2*w^2 + 96*v^3*w^2 + 128*u*v^3*w^2 + 12*u*w^3 + 16*v*w^3 - 
      48*u*v*w^3 - 64*v^2*w^3 - 128*u*v^2*w^3 - 4*w^4 + 16*v*w^4)*\[Epsilon])/
    (v*(1 + 4*v)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  (4*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), \[Epsilon]/(2*v), 0, 0, 
  0, 0, 0, (-2*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 
  -(((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
      32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
    (v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  ((u + v - w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 4*v)*\[Epsilon])/(v*(1 + 4*v))), 0, -\[Epsilon]/(2*v), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-4*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  (2*(-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
     32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
   (v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  -((u + v - w)*\[Epsilon])/(2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-u - 4*u^2 + v + 4*u*v - w + 8*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((1 + 4*v)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 
  -((u + v - w)*\[Epsilon])/(2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), -((-1 + 4*v)*\[Epsilon])/(2*v*(1 + 4*v)), 
  -(((u + v - w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), (2*\[Epsilon])/(v*(1 + 4*v)), -((u + v - w)*\[Epsilon])/
   (2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), \[Epsilon]/(2*v), 0, 
  (2*(u + v - w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, ((u + v - w)*\[Epsilon])/
   (4*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 
  ((u + v - w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((u + v - w)*\[Epsilon])/(2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), -((u + v - w)*\[Epsilon])/
   (2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  -((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 12*v^2*w - 
      32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
   (2*v*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((u + 4*v^2 + 4*u*w - 4*w^2)*\[Epsilon])/
   (2*v*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 0, 0, 0, 0, 
  (4*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((-u + v + w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, (-2*u*(1 + 2*u - 2*v - 2*w)*(1 + 4*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((u + v - w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-4*(u + 4*u^2 + 4*u*v + 16*u^2*v + 8*u*v^2 + 32*u^2*v^2 - 8*v^3 - 
     32*u*v^3 - 4*u*w + 8*u^2*w - 8*u*v*w + 24*v^2*w + 32*u*v^2*w - 
     16*u*w^2 - 24*v*w^2 + 8*w^3)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((3*u + 12*u^2 + 16*u*v + 64*u^2*v + 4*v^2 - 64*u^2*v^2 + 80*v^3 + 
      192*u*v^3 - 512*u^2*v^3 + 256*v^4 + 1024*u*v^4 + 48*u^2*w + 8*v*w + 
      96*u*v*w + 256*u^2*v*w - 48*v^2*w - 256*u^2*v^2*w - 576*v^3*w - 
      1536*u*v^3*w - 2048*u^2*v^3*w - 12*w^2 - 96*u*w^2 - 80*v*w^2 - 
      192*u*v*w^2 + 384*v^2*w^2 + 768*u*v^2*w^2 + 48*w^3 - 64*v*w^3)*
     \[Epsilon])/(2*v*(1 + 4*v)*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  -((-3*u^2 - 12*u^3 + u*v - 8*u^2*v - 48*u^3*v - 8*u*v^2 - 32*u^2*v^2 + 
      12*v^3 - 16*u*v^3 - 256*u^2*v^3 + 64*v^4 + 256*u*v^4 + 3*u*w + 
      12*u^2*w - 48*u^3*w - 4*u*v*w - 64*u^2*v*w - 192*u^3*v*w - 36*v^2*w - 
      224*u*v^2*w - 576*u^2*v^2*w - 240*v^3*w - 1024*u*v^3*w - 
      1536*u^2*v^3*w + 12*u*w^2 + 144*u^2*w^2 + 36*v*w^2 + 320*u*v*w^2 + 
      384*u^2*v*w^2 + 336*v^2*w^2 + 960*u*v^2*w^2 - 12*w^3 - 144*u*w^3 - 
      208*v*w^3 - 192*u*v*w^3 + 48*w^4)*\[Epsilon])/
   (2*v*(1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  0, 0, 0, 0, (8*u*(1 + u)*(1 + 4*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (3*(1 + 4*u + 8*v + 32*u*v - 4*w)*\[Epsilon])/
   (v*(1 + 4*u + 4*v + 16*u*v - 4*w)), 0, 0, 
  -(((1 + 4*u - 4*w)*\[Epsilon])/(v*(1 + 4*u + 4*v + 16*u*v - 4*w))), 
  ((1 + 4*u + 8*v + 32*u*v - 4*w)*\[Epsilon])/
   (4*v*(1 + 4*u + 4*v + 16*u*v - 4*w)), 0, 0, 
  (16*(v + 4*u*v + 2*v^2 + 8*u*v^2 - w - 2*u*w - 4*v*w + 2*w^2)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)), (-3*(1 + 4*u - 4*w)*\[Epsilon])/
   (v*(1 + 4*u + 4*v + 16*u*v - 4*w)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-16*(v + 4*u*v + 2*v^2 + 8*u*v^2 - w - 2*u*w - 4*v*w + 2*w^2)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)), 
  -((u^2 + 4*u^3 - 3*u*v - 8*u^2*v + 16*u^3*v - 8*u*v^2 - 32*u^2*v^2 - 
      4*v^3 - 16*u*v^3 - u*w - 4*u^2*w + 16*u^3*w + 12*u*v*w + 64*u^3*v*w + 
      12*v^2*w + 96*u*v^2*w + 192*u^2*v^2*w + 16*v^3*w + 256*u*v^3*w + 
      512*u^2*v^3*w - 4*u*w^2 - 48*u^2*w^2 - 12*v*w^2 - 64*u*v*w^2 - 
      128*u^2*v*w^2 - 48*v^2*w^2 - 320*u*v^2*w^2 + 4*w^3 + 48*u*w^3 + 
      48*v*w^3 + 64*u*v*w^3 - 16*w^4)*\[Epsilon])/
   (2*v*(1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((u^3 + 4*u^4 - 6*u^2*v - 28*u^3*v - 16*u^4*v + 5*u*v^2 + 8*u^2*v^2 - 
      80*u^3*v^2 - 128*u^4*v^2 + 20*u*v^3 + 144*u^2*v^3 + 256*u^3*v^3 - 
      4*v^4 - 48*u*v^4 - 128*u^2*v^4 - 2*u^2*w - 8*u^3*w + 16*u^4*w - 
      6*u*v*w - 24*u^2*v*w - 96*u^3*v*w - 64*u^4*v*w - 64*u*v^2*w - 
      288*u^2*v^2*w - 512*u^3*v^2*w - 512*u^4*v^2*w + 16*v^3*w + 32*u*v^3*w - 
      64*u^2*v^3*w + 16*v^4*w + 128*u*v^4*w + 512*u^2*v^4*w + u*w^2 - 
      64*u^3*w^2 + 36*u*v*w^2 + 176*u^2*v*w^2 + 192*u^3*v*w^2 - 24*v^2*w^2 + 
      80*u*v^2*w^2 + 640*u^2*v^2*w^2 + 1024*u^3*v^2*w^2 - 64*v^3*w^2 - 
      192*u*v^3*w^2 + 8*u*w^3 + 96*u^2*w^3 + 16*v*w^3 - 192*u^2*v*w^3 + 
      96*v^2*w^3 - 512*u^2*v^2*w^3 - 4*w^4 - 64*u*w^4 - 64*v*w^4 + 
      64*u*v*w^4 + 16*w^5)*\[Epsilon])/(2*v*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)*(-u - 4*u*v + 4*v^2 - 4*u*w - 
     8*v*w - 16*u*v*w + 4*w^2)), 0, 0, 0, 0, 
  (-8*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((u + 4*u^2 + 5*v + 36*u*v + 64*u^2*v + 8*v^2 + 32*u*v^2 - w - 8*u*w - 
      12*v*w - 64*u*v*w + 4*w^2)*\[Epsilon])/
    (v*(1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
       2*v*w + w^2])), 0, 0, 
  ((u + 4*u^2 + v + 4*u*v + 8*v^2 + 32*u*v^2 - w - 8*u*w - 12*v*w + 4*w^2)*
    \[Epsilon])/(v*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((1 + 4*u - 4*w)*(u + v + 8*u*v - w)*\[Epsilon])/
   (4*v*(1 + 4*u + 4*v + 16*u*v - 4*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), 0, 0, (4*(u + 4*u^2 + 4*u*v + 16*u^2*v + 8*u*v^2 + 
     32*u^2*v^2 - 8*v^3 - 32*u*v^3 - 4*u*w + 8*u^2*w - 8*u*v*w + 24*v^2*w + 
     32*u*v^2*w - 16*u*w^2 - 24*v*w^2 + 8*w^3)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((u + 4*u^2 + v - 4*u*v - 32*u^2*v + 16*v^2 + 64*u*v^2 - w - 8*u*w - 
     20*v*w + 32*u*v*w + 4*w^2)*\[Epsilon])/(v*(1 + 4*u + 4*v + 16*u*v - 4*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 4*v)*\[Epsilon])/(v*(1 + 4*v))), 0, 0, 0, 0, 0, -\[Epsilon]/(2*v), 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*u*(1 + 2*u - 2*v - 2*w)*
    (u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  -((u*(-1 - 2*u + 2*v + 2*w)*(1 + 4*w)*\[Epsilon])/
    ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 
  (2*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
    16*u*v*w - 4*w^2), (4*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*
    \[Epsilon])/(Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 0, 0, 
  0, 0, 0, 0, ((u + v - w)*\[Epsilon])/
   (2*v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((-u^2 + 3*u*v + 4*u^2*v - 8*u*v^2 + 4*v^3 + u*w - 4*u^2*w + 16*u^2*v*w - 
     12*v^2*w - 48*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 16*u*v*w^2 - 4*w^3)*
    \[Epsilon])/(2*v*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(1 + 4*w)*(-u^2 - 4*u^3 + u*v + 12*u^2*v - 12*u*v^2 + 4*v^3 + u*w - 
     16*u^3*w - 4*u*v*w + 16*u^2*v*w - 12*v^2*w + 8*u*w^2 + 32*u^2*w^2 + 
     12*v*w^2 + 16*u*v*w^2 - 4*w^3 - 16*u*w^3)*\[Epsilon])/
   (v*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((-u - 4*u^2 + 12*u*v + 16*u^2*v - 12*v^2 - 48*u*v^2 + 32*v^3 - 8*u*w - 
      32*u^2*w + 8*v*w + 96*u*v*w + 128*u^2*v*w - 48*v^2*w - 192*u*v^2*w + 
      4*w^2 - 64*u^2*w^2 + 192*u*v*w^2 + 256*u^2*v*w^2 + 16*w^3 + 64*u*w^3)*
     \[Epsilon])/(2*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  -((1 + 4*w)*(u^2 + 4*u^3 + 5*u*v + 24*u^2*v + 48*u^3*v - 24*u*v^2 - 
      96*u^2*v^2 - 4*v^3 + 48*u*v^3 - u*w + 16*u^3*w + 16*u*v*w + 
      80*u^2*v*w + 192*u^3*v*w + 12*v^2*w - 192*u^2*v^2*w - 8*u*w^2 - 
      32*u^2*w^2 - 12*v*w^2 - 64*u*v*w^2 - 192*u^2*v*w^2 + 4*w^3 + 16*u*w^3)*
     \[Epsilon])/(2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-8*u*(1 + u)*(1 + 4*w)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (3*(1 + 4*u)*(1 + 4*w)*\[Epsilon])/(v*(-1 - 4*u + 4*v - 4*w - 16*u*w)), 
  ((-1 - 4*u + 8*v - 4*w - 16*u*w)*\[Epsilon])/
   (2*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)), 0, 0, 
  ((1 + 4*u)*(1 + 4*w)*\[Epsilon])/(4*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)), 0, 
  0, 0, 0, (-3*(1 + 4*u)*(1 + 4*w)*\[Epsilon])/
   (2*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)), 
  -((1 + 4*w)*(u + 4*u^2 - 8*u*v - 32*u^2*v - 36*v^2 - 128*u*v^2 - 
      192*u^2*v^2 + 112*v^3 + 192*u*v^3 + 4*u*w + 16*u^2*w + 40*v*w + 
      128*u*v*w - 128*u^2*v*w - 224*v^2*w - 576*u*v^2*w - 768*u^2*v^2*w - 
      4*w^2 - 16*u*w^2 + 112*v*w^2 + 448*u*v*w^2)*\[Epsilon])/
   (2*v*(1 + 4*v)*(-1 - 4*u + 4*v - 4*w - 16*u*w)*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-u - 4*u^2 + 8*u*v - 4*v^2 - 8*u*w - 32*u^2*w + 32*u*v*w + 16*v^2*w + 
     4*w^2 - 64*u^2*w^2 - 32*v*w^2 + 16*w^3 + 64*u*w^3)*\[Epsilon])/
   (v*(-1 - 4*u + 4*v - 4*w - 16*u*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
     16*u*v*w + 4*w^2)), 
  -((1 + 4*w)*(-u^2 - 4*u^3 + 3*u*v + 24*u^2*v + 16*u^3*v - 24*u*v^2 - 
      32*u^2*v^2 + 4*v^3 + 16*u*v^3 + u*w - 16*u^3*w + 48*u^2*v*w + 
      64*u^3*v*w - 12*v^2*w - 64*u^2*v^2*w + 8*u*w^2 + 32*u^2*w^2 + 
      12*v*w^2 - 64*u^2*v*w^2 - 4*w^3 - 16*u*w^3)*\[Epsilon])/
   (2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((u^3 + 4*u^4 + 2*u^2*v + 12*u^3*v + 48*u^4*v - 3*u*v^2 - 40*u^2*v^2 - 
      176*u^3*v^2 + 28*u*v^3 + 240*u^2*v^3 - 4*v^4 - 144*u*v^4 + 32*v^5 - 
      2*u^2*w + 32*u^4*w + 2*u*v*w + 40*u^2*v*w + 128*u^3*v*w + 384*u^4*v*w - 
      8*u*v^2*w - 176*u^2*v^2*w - 832*u^3*v^2*w + 16*v^3*w + 160*u*v^3*w + 
      512*u^2*v^3*w - 144*v^4*w - 64*u*v^4*w + u*w^2 - 16*u^2*w^2 - 
      64*u^3*w^2 + 64*u^4*w^2 - 36*u*v*w^2 - 80*u^2*v*w^2 - 64*u^3*v*w^2 + 
      768*u^4*v*w^2 - 24*v^2*w^2 + 80*u*v^2*w^2 + 320*u^2*v^2*w^2 - 
      512*u^3*v^2*w^2 + 256*v^3*w^2 + 448*u*v^3*w^2 - 256*u^2*v^3*w^2 + 
      16*u*w^3 + 16*u^2*w^3 - 192*u^3*w^3 + 16*v*w^3 - 128*u*v*w^3 - 
      768*u^2*v*w^3 - 1536*u^3*v*w^3 - 224*v^2*w^3 - 768*u*v^2*w^3 - 
      512*u^2*v^2*w^3 - 4*w^4 + 32*u*w^4 + 192*u^2*w^4 + 96*v*w^4 + 
      448*u*v*w^4 + 768*u^2*v*w^4 - 16*w^5 - 64*u*w^5)*\[Epsilon])/
   (2*v*(-1 - 4*u + 4*v - 4*w - 16*u*w)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
     w^2)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  (-8*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((-3*u - 12*u^2 + v + 4*u*v + 8*v^2 + 3*w - 48*u^2*w - 20*v*w - 80*u*v*w + 
     12*w^2 + 48*u*w^2)*\[Epsilon])/(v*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((1 + 4*w)*(-u - 4*u^2 - v + 4*u*v + w + 4*u*w)*\[Epsilon])/
   (2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), 0, 0, ((-u - 4*u^2 - v - 4*u*v + 8*v^2 + w - 16*u^2*w - 
     12*v*w - 48*u*v*w + 4*w^2 + 16*u*w^2)*\[Epsilon])/
   (4*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), 0, 0, 0, 0, 
  -((u + 4*u^2 + v - 12*u*v + 8*v^2 - w + 16*u^2*w - 4*v*w - 80*u*v*w - 
      4*w^2 - 16*u*w^2)*\[Epsilon])/(2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((3*u^2 + 12*u^3 - 5*u*v - 40*u^2*v - 16*u^3*v + 40*u*v^2 + 64*u^2*v^2 - 
     12*v^3 - 80*u*v^3 + 32*v^4 - 3*u*w + 12*u^2*w + 96*u^3*w - 4*u*v*w - 
     176*u^2*v*w - 128*u^3*v*w + 36*v^2*w + 256*u*v^2*w + 576*u^2*v^2*w - 
     144*v^3*w - 448*u*v^3*w - 36*u*w^2 - 96*u^2*w^2 + 192*u^3*w^2 - 
     36*v*w^2 - 256*u^3*v*w^2 + 240*v^2*w^2 + 640*u*v^2*w^2 + 
     1280*u^2*v^2*w^2 + 12*w^3 - 48*u*w^3 - 384*u^2*w^3 - 176*v*w^3 - 
     384*u*v*w^3 + 256*u^2*v*w^3 + 48*w^4 + 192*u*w^4)*\[Epsilon])/
   (2*v*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*(-1 + 4*v)*\[Epsilon])/(v*(1 + 4*v)), (-2*\[Epsilon])/v, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 4*v)*\[Epsilon])/(v*(1 + 4*v))), -\[Epsilon]/(4*v), 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*(u^2 + 3*u^3 - u*v - 8*u^2*v + 7*u*v^2 - 2*v^3 + 
     u*w + 4*u^2*w + 12*u^3*w + 2*u*v*w - 8*u^2*v*w + 6*v^2*w - 4*u*v^2*w - 
     9*u*w^2 - 24*u^2*w^2 - 6*v*w^2 - 8*u*v*w^2 + 2*w^3 + 12*u*w^3)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-2*u*(1 + u)*(u - v + w + 4*u*w + 4*v*w - 4*w^2)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*(u + u^2 + u*v - 2*v^2 + 3*u*w + 4*u^2*w + 4*v*w + 4*u*v*w - 2*w^2 - 
     4*u*w^2)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 
  -(((-u + v + w)*\[Epsilon])/(v*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), ((-u^2 + u*v - 4*u*v^2 + 4*v^3 + u*w - 4*u^2*w - 4*u*v*w - 
     12*v^2*w - 32*u*v^2*w + 8*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
   (v*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-6*Sqrt[u*(1 + u)]*(u - v + w + 4*u*w + 4*v*w - 
     4*w^2)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*(u - 2*v + 2*w + 4*u*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), (-4*Sqrt[u*(1 + u)]*(1 + 4*w)*\[Epsilon])/
   (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2), 0, 0, 
  (4*Sqrt[u*(1 + u)]*(1 + 4*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -\[Epsilon]/(2*v), \[Epsilon]/(2*v)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(2*v), -((-3 + 20*v)*\[Epsilon])/(2*v*(1 + 4*v))}};


(*the matrix of differential equations by partial to w *)
(*D[cnbasis,w]= Aw.cnbasis*)
Aw={{(-4*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (8*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (-2*(-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
     4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
   (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 0, 0, 0, 0, 0, 
  0, (-4*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  -(((u - v + w)*\[Epsilon])/(w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-2*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (4*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  -(((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
      4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
    (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 0, 0, 0, 
  0, 0, (-2*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  ((u - v + w)*\[Epsilon])/(2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((u - v + w)*(-u + v + w)*\[Epsilon])/
   (w*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 
  -((u - v - w)*\[Epsilon])/(2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), \[Epsilon]/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*w), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-2*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-4*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (4*Sqrt[u*(1 + u)]*(1 + 4*v)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 0, 
  (2*(-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
     4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
   (w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-u + v + w)*\[Epsilon])/(w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-16*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 
  (6*Sqrt[u*(1 + u)]*(1 + 4*v)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 
  (2*(u^2 - u*v + 4*u^2*v + 2*v^2 - 4*u*v^2 - 3*u*w - 4*v*w - 12*u*v*w + 
     2*w^2)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (4*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (8*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (4*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0}, 
 {0, 0, 0, (-2*(-u + v + w)*\[Epsilon])/
   (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((u + 4*u*v - 4*v^2 + 4*w^2)*\[Epsilon])/
    (w*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  ((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
     4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
   (w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  (8*u*(1 + u)*(1 + 4*v)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(1 + 4*u)*(1 + 2*u - 2*v + 2*w)*\[Epsilon])/
   ((1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), ((1 + 4*u - 4*v + 8*w + 32*u*w)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)), 
  ((-u - 4*u^2 + v + 8*u*v - 4*v^2 + 3*w + 12*u*w - 4*v*w + 8*w^2 + 32*u*w^2)*
    \[Epsilon])/(2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  -(((u + 4*u^2 + 16*u^2*v - 4*v^2 - 32*u*v^2 + 16*v^3 + 4*u*w + 16*u^2*w - 
      24*v*w - 32*u*v*w + 64*u^2*v*w + 32*v^2*w - 64*u*v^2*w + 28*w^2 + 
      112*u*w^2 - 112*v*w^2 + 64*w^3 + 256*u*w^3)*\[Epsilon])/
    (w*(1 + 4*u - 4*v + 4*w + 16*u*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
      16*u*v*w + 4*w^2))), ((1 + 4*u - 4*v + 8*w + 32*u*w)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)), 0, 0, -((1 + 4*u - 4*v)*\[Epsilon])/
   (4*w*(1 + 4*u - 4*v + 4*w + 16*u*w)), 
  ((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w + 2*u^2*w - 6*u*v*w + 
     8*u^2*v*w + 16*v^2*w - 8*u*v^2*w - 10*u*w^2 - 20*v*w^2 - 56*u*v*w^2 + 
     8*w^3)*\[Epsilon])/(w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*u*(1 + u)*(1 + 4*v)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (4*(u + 2*v + 4*u*v - 2*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
    16*u*v*w - 4*w^2), (8*(u + 2*v + 4*u*v - 2*w)*\[Epsilon])/
   (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2), 
  ((-u - 4*u^2 - 16*u^2*v + 4*v^2 + 32*u*v^2 - 16*v^3 - 4*u*w - 16*u^2*w - 
     24*v*w - 64*u*v*w - 64*u^2*v*w + 64*v^2*w + 64*u*v^2*w + 20*w^2 + 
     80*u*w^2 - 80*v*w^2 + 32*w^3 + 128*u*w^3)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
     16*u*v*w + 4*w^2)), ((1 + 4*u - 4*v + 8*w + 32*u*w)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w))}, {0, 0, 0, (-2*\[Epsilon])/w, 
  (4*u*(1 + u)*(1 + 4*v)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  -(((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
      4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
    (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  -(((u^3 - 2*u^2*v + 4*u^3*v + u*v^2 - 12*u^2*v^2 + 12*u*v^3 - 4*v^4 - 
      4*u^2*w - 4*u^3*w - 4*u*v*w - 8*u^2*v*w - 16*u^3*v*w - 4*u*v^2*w + 
      48*u^2*v^2*w + 16*v^3*w - 48*u*v^3*w + 16*v^4*w + 3*u*w^2 - 4*u^2*w^2 - 
      32*u^3*w^2 - 20*u*v*w^2 - 32*u^2*v*w^2 - 128*u^3*v*w^2 - 24*v^2*w^2 + 
      64*u*v^2*w^2 + 256*u^2*v^2*w^2 - 64*v^3*w^2 - 128*u*v^3*w^2 + 
      12*u*w^3 + 80*u^2*w^3 + 16*v*w^3 + 48*u*v*w^3 + 128*u^2*v*w^3 + 
      96*v^2*w^3 + 128*u*v^2*w^3 - 4*w^4 - 64*u*w^4 - 64*v*w^4 + 16*w^5)*
     \[Epsilon])/(w*(1 + 4*w)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 
  (-8*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-8*(1 + 4*u)*\[Epsilon])/(1 + 4*u - 4*v + 4*w + 16*u*w), 
  -((1 + 4*u - 4*v)*(u - v + w + 8*u*w)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), ((1 + 4*u - 4*v)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)), 0, 
  -(((u^2 + 4*u^3 - u*v - 4*u^2*v + 16*u^3*v - 4*u*v^2 - 48*u^2*v^2 + 4*v^3 + 
      48*u*v^3 - 16*v^4 - 7*u*w - 24*u^2*w + 16*u^3*w + 28*u*v*w - 
      32*u^2*v*w + 64*u^3*v*w - 12*v^2*w - 128*u^2*v^2*w + 16*v^3*w + 
      64*u*v^3*w - 24*u*w^2 - 96*u^2*w^2 + 12*v*w^2 + 128*u*v*w^2 + 
      192*u^2*v*w^2 + 48*v^2*w^2 - 320*u*v^2*w^2 - 4*w^3 - 48*u*w^3 - 
      128*u^2*w^3 - 80*v*w^3 + 128*u*v*w^3 + 512*u^2*v*w^3 + 32*w^4 + 
      128*u*w^4)*\[Epsilon])/(w*(1 + 4*u - 4*v + 4*w + 16*u*w)*
     (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 
  -((1 + 4*u - 4*v)*(u - v + w + 8*u*w)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), 0, 0, ((u + 4*u^2 - v - 8*u*v + 4*v^2 + w + 4*u*w - 
     12*v*w + 8*w^2 + 32*u*w^2)*\[Epsilon])/
   (4*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), \[Epsilon]/w, 0, 
  (-2*(-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
     4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
   (w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*(-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
     4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
   (w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((-u^2 - 4*u^3 + u*v + 4*u^2*v - 16*u^3*v + 4*u*v^2 + 48*u^2*v^2 - 4*v^3 - 
     48*u*v^3 + 16*v^4 - 5*u*w - 24*u^2*w - 16*u^3*w + 20*u*v*w - 
     64*u^2*v*w - 64*u^3*v*w + 12*v^2*w + 192*u*v^2*w + 128*u^2*v^2*w - 
     112*v^3*w - 64*u*v^3*w - 24*u*w^2 - 96*u^2*w^2 - 12*v*w^2 - 32*u*v*w^2 - 
     192*u^2*v*w^2 + 240*v^2*w^2 + 320*u*v^2*w^2 + 4*w^3 - 48*u*w^3 - 
     256*u^2*w^3 - 208*v*w^3 - 512*u*v*w^3 - 512*u^2*v*w^3 + 64*w^4 + 
     256*u*w^4)*\[Epsilon])/(2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((u^2 + 4*u^3 - u*v - 4*u^2*v + 16*u^3*v - 4*u*v^2 - 48*u^2*v^2 + 4*v^3 + 
      48*u*v^3 - 16*v^4 - 3*u*w - 8*u^2*w + 16*u^3*w + 12*u*v*w + 
      64*u^3*v*w - 12*v^2*w - 64*u*v^2*w - 128*u^2*v^2*w + 48*v^3*w + 
      64*u*v^3*w - 8*u*w^2 - 32*u^2*w^2 + 12*v*w^2 + 96*u*v*w^2 + 
      192*u^2*v*w^2 - 48*v^2*w^2 - 320*u*v^2*w^2 - 4*w^3 - 16*u*w^3 + 
      16*v*w^3 + 256*u*v*w^3 + 512*u^2*v*w^3)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 
  -(((u^3 - 2*u^2*v + 4*u^3*v + u*v^2 - 12*u^2*v^2 + 12*u*v^3 - 4*v^4 - 
      4*u^2*w - 4*u^3*w - 4*u*v*w - 8*u^2*v*w - 16*u^3*v*w - 4*u*v^2*w + 
      48*u^2*v^2*w + 16*v^3*w - 48*u*v^3*w + 16*v^4*w + 3*u*w^2 - 4*u^2*w^2 - 
      32*u^3*w^2 - 20*u*v*w^2 - 32*u^2*v*w^2 - 128*u^3*v*w^2 - 24*v^2*w^2 + 
      64*u*v^2*w^2 + 256*u^2*v^2*w^2 - 64*v^3*w^2 - 128*u*v^3*w^2 + 
      12*u*w^3 + 80*u^2*w^3 + 16*v*w^3 + 48*u*v*w^3 + 128*u^2*v*w^3 + 
      96*v^2*w^3 + 128*u*v^2*w^3 - 4*w^4 - 64*u*w^4 - 64*v*w^4 + 16*w^5)*
     \[Epsilon])/(w*(1 + 4*w)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  (4*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
      4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
    (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 0, 0, 0, 
  0, 0, \[Epsilon]/(2*w), 0, 0, 0, 0, 0, 
  (-2*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  ((u - v + w)*\[Epsilon])/(2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 4*w)*\[Epsilon])/(w*(1 + 4*w))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -\[Epsilon]/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-1 + 4*w)*\[Epsilon])/(w*(1 + 4*w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(u + v - w)*\[Epsilon])/(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2), 0, 
  -(\[Epsilon]/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-4*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*Sqrt[u*(1 + u)]*(1 + 4*v)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 0, (-4*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  (2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-16*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 
  (-6*Sqrt[u*(1 + u)]*(1 + 4*v)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 
  (-2*(u^2 - u*v + 4*u^2*v + 2*v^2 - 4*u*v^2 - 3*u*w - 4*v*w - 12*u*v*w + 
     2*w^2)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-8*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/
   Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 
  (-4*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-4*(u + 2*v + 4*u*v - 2*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), (-2*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*
    \[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 
  (-8*u*(1 + u)*(1 + 4*v)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 0, 0, 0, 
  (2*(1 + 4*u)*(u - v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), -((1 + 4*u)*(1 + 4*v)*\[Epsilon])/
   (2*(1 + 4*u + 4*v + 16*u*v - 4*w)*w), 
  ((u + 4*u^2 - v + 16*u^2*v - 4*v^2 - 16*u*v^2 - 3*w - 12*u*w - 4*v*w - 
     16*u*v*w + 8*w^2)*\[Epsilon])/(2*(1 + 4*u + 4*v + 16*u*v - 4*w)*w*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  -(((-3*u - 12*u^2 - 24*u*v - 96*u^2*v + 12*v^2 - 192*u^2*v^2 + 48*v^3 + 
      192*u*v^3 + 28*u*w + 16*u^2*w + 8*v*w + 160*u*v*w + 128*u^2*v*w - 
      64*v^2*w + 192*u*v^2*w + 256*u^2*v^2*w - 20*w^2 - 48*u*w^2 - 16*v*w^2 - 
      192*u*v*w^2 + 32*w^3)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w*
     (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2))), 0, 0, 
  -(((1 + 4*u)*(1 + 4*v)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w)), 
  ((1 + 4*u + 4*v + 16*u*v - 8*w)*\[Epsilon])/
   (4*(1 + 4*u + 4*v + 16*u*v - 4*w)*w), 
  (-2*(u + 3*u^2 + u*v + 12*u^2*v + 2*v^2 - 12*u*v^2 - 5*u*w - 4*v*w - 
     20*u*v*w + 2*w^2)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*u*(1 + u)*(1 + 4*v)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (-4*(3*u + 4*u^2 + 2*v + 24*u*v + 32*u^2*v + 48*u*v^2 + 64*u^2*v^2 - 2*w - 
     4*u*w - 16*u*v*w)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  -(((-u - 4*u^2 - 8*u*v - 32*u^2*v + 4*v^2 - 64*u^2*v^2 + 16*v^3 + 
      64*u*v^3 + 20*u*w + 16*u^2*w + 8*v*w + 128*u*v*w + 128*u^2*v*w - 
      32*v^2*w + 192*u*v^2*w + 256*u^2*v^2*w - 12*w^2 - 16*u*w^2 + 16*v*w^2 - 
      64*u*v*w^2)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w*
     (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2))), 
  (-4*(u + 2*v + 4*u*v - 2*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*u*(1 + u)*(1 + 4*v)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (-2*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 
  (-8*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 
  (2*(1 + 4*u)*(1 + 4*v)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w), 
  -((u + 4*u^2 - v + 16*u^2*v - 4*v^2 - 16*u*v^2 + w + 4*u*w + 12*v*w + 
      48*u*v*w - 8*w^2)*\[Epsilon])/(2*(1 + 4*u + 4*v + 16*u*v - 4*w)*w*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 4*u)*(1 + 4*v)*\[Epsilon])/(2*(1 + 4*u + 4*v + 16*u*v - 4*w)*w), 0, 
  0, 0, 0, 0, -(((1 + 4*v)*(-3*u^2 - 12*u^3 + 3*u*v - 48*u^3*v + 24*u*v^2 + 
      96*u^2*v^2 - 12*v^3 - 48*u*v^3 + 5*u*w + 48*u^2*w + 16*u^3*w - 
      8*u*v*w + 80*u^2*v*w + 64*u^3*v*w + 36*v^2*w + 32*u*v^2*w - 
      64*u^2*v^2*w - 48*u*w^2 - 32*u^2*w^2 - 36*v*w^2 - 64*u^2*v*w^2 + 
      12*w^3 + 16*u*w^3)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w*
     (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 0, 0, 
  -(((u + 4*u^2 - v + 16*u^2*v - 4*v^2 - 16*u*v^2 + w + 4*u*w + 12*v*w + 
      48*u*v*w - 8*w^2)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 
  ((1 + 4*v)*(u + 4*u^2 - v - 4*u*v + w - 4*u*w)*\[Epsilon])/
   (4*(1 + 4*u + 4*v + 16*u*v - 4*w)*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), 0, 0, (2*(1 + 4*v)*(u^2 + 4*u^3 - u*v + 16*u^3*v - 
     8*u*v^2 - 32*u^2*v^2 + 4*v^3 + 16*u*v^3 - u*w - 12*u^2*w + 4*u*v*w - 
     16*u^2*v*w - 12*v^2*w - 16*u*v^2*w + 12*u*w^2 + 12*v*w^2 - 4*w^3)*
    \[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((1 + 4*v)*(3*u^2 + 12*u^3 - 3*u*v + 48*u^3*v - 24*u*v^2 - 96*u^2*v^2 + 
     12*v^3 + 48*u*v^3 - u*w - 24*u^2*w + 16*u^3*w + 16*u*v*w - 16*u^2*v*w + 
     64*u^3*v*w - 36*v^2*w - 64*u*v^2*w - 64*u^2*v^2*w + 24*u*w^2 - 
     32*u^2*w^2 + 36*v*w^2 - 64*u^2*v*w^2 - 12*w^3 + 16*u*w^3)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (4*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 
  -(((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
      4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
    (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 0, 0, 0, 0, 
  0, 0, (-2*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((u - v + w)*\[Epsilon])/(w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-4*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
     4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
   (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 0, 
  (4*u*(1 + 4*v)*(1 + 2*u - 2*v - 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((u - v + w)*\[Epsilon])/(2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-u - 4*u^2 - v + 8*u*v - 4*v^2 + w + 4*u*w + 4*v*w)*\[Epsilon])/
   ((1 + 4*w)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (2*\[Epsilon])/(w*(1 + 4*w)), -((u - v + w)*\[Epsilon])/
   (2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), \[Epsilon]/(2*w), 
  -(((u - v + w)*\[Epsilon])/(w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, -((u - v + w)*\[Epsilon])/
   (2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((-1 + 4*w)*\[Epsilon])/(2*w*(1 + 4*w)), 0, (2*(u - v + w)*\[Epsilon])/
   (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 0, 
  ((u - v + w)*\[Epsilon])/(4*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), 0, 0, 0, ((u - v + w)*\[Epsilon])/
   (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((u - v + w)*\[Epsilon])/(2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), -((u - v + w)*\[Epsilon])/
   (2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  -((u*(1 + 4*v)*(-1 - 2*u + 2*v + 2*w)*\[Epsilon])/
    ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
     Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 
  (2*(u + 2*v + 4*u*v - 2*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
    16*u*v*w - 4*w^2), 0, 0, 0, 0, 
  (4*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 0, 0, 0, 0, 
  0, 0, -(((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 
      12*v^2*w - 4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
    (w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
     (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2))), 
  -(((u - v + w)*\[Epsilon])/(w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*(1 + 4*v)*(u^2 + 4*u^3 - u*v + 16*u^3*v - 8*u*v^2 - 32*u^2*v^2 + 
     4*v^3 + 16*u*v^3 - u*w - 12*u^2*w + 4*u*v*w - 16*u^2*v*w - 12*v^2*w - 
     16*u*v^2*w + 12*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((-u - 4*u^2 - 8*u*v - 32*u^2*v + 4*v^2 - 64*u^2*v^2 + 16*v^3 + 64*u*v^3 + 
      12*u*w + 16*u^2*w + 8*v*w + 96*u*v*w + 128*u^2*v*w + 192*u*v^2*w + 
      256*u^2*v^2*w - 12*w^2 - 48*u*w^2 - 48*v*w^2 - 192*u*v*w^2 + 32*w^3)*
     \[Epsilon])/(2*(1 + 4*u + 4*v + 16*u*v - 4*w)*w*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  -((1 + 4*v)*(u^2 + 4*u^3 - u*v + 16*u^3*v - 8*u*v^2 - 32*u^2*v^2 + 4*v^3 + 
      16*u*v^3 + 5*u*w + 24*u^2*w + 48*u^3*w + 16*u*v*w + 80*u^2*v*w + 
      192*u^3*v*w - 12*v^2*w - 64*u*v^2*w - 192*u^2*v^2*w - 24*u*w^2 - 
      96*u^2*w^2 + 12*v*w^2 - 192*u^2*v*w^2 - 4*w^3 + 48*u*w^3)*\[Epsilon])/
   (2*(1 + 4*u + 4*v + 16*u*v - 4*w)*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 
  0, 0, (-8*u*(1 + u)*(1 + 4*v)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (-3*(1 + 4*u)*(1 + 4*v)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w), 0, 
  0, ((1 + 4*u + 4*v + 16*u*v - 8*w)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*w), -((1 + 4*u)*(1 + 4*v)*\[Epsilon])/
   (4*(1 + 4*u + 4*v + 16*u*v - 4*w)*w), 0, 0, 
  (-2*(1 + 4*v)*(u + 4*u^2 + 4*u*v + 16*u^2*v - 4*v^2 - 16*u*v^2 + 4*u*w + 
     16*u^2*w + 16*v*w + 80*u*v*w + 64*u^2*v*w + 16*v^2*w + 64*u*v^2*w - 
     12*w^2 - 32*u*w^2 - 32*v*w^2 + 16*w^3)*\[Epsilon])/
   (w*(1 + 4*w)*(-1 - 4*u - 4*v - 16*u*v + 4*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 
     8*v*w - 16*u*v*w + 4*w^2)), (-3*(1 + 4*u)*(1 + 4*v)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*w), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(u + 4*u^2 + 8*u*v + 32*u^2*v - 4*v^2 + 64*u^2*v^2 - 16*v^3 - 
     64*u*v^3 - 8*u*w - 32*u*v*w + 32*v^2*w + 4*w^2 - 16*v*w^2)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)), ((1 + 4*v)*(u^2 + 4*u^3 - u*v + 16*u^3*v - 8*u*v^2 - 
     32*u^2*v^2 + 4*v^3 + 16*u*v^3 - 3*u*w - 24*u^2*w - 16*u^3*w - 
     48*u^2*v*w - 64*u^3*v*w - 12*v^2*w + 64*u^2*v^2*w + 24*u*w^2 + 
     32*u^2*w^2 + 12*v*w^2 + 64*u^2*v*w^2 - 4*w^3 - 16*u*w^3)*\[Epsilon])/
   (2*(1 + 4*u + 4*v + 16*u*v - 4*w)*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((u^3 + 4*u^4 - 2*u^2*v + 32*u^4*v + u*v^2 - 16*u^2*v^2 - 64*u^3*v^2 + 
      64*u^4*v^2 + 16*u*v^3 + 16*u^2*v^3 - 192*u^3*v^3 - 4*v^4 + 32*u*v^4 + 
      192*u^2*v^4 - 16*v^5 - 64*u*v^5 + 2*u^2*w + 12*u^3*w + 48*u^4*w + 
      2*u*v*w + 40*u^2*v*w + 128*u^3*v*w + 384*u^4*v*w - 36*u*v^2*w - 
      80*u^2*v^2*w - 64*u^3*v^2*w + 768*u^4*v^2*w + 16*v^3*w - 128*u*v^3*w - 
      768*u^2*v^3*w - 1536*u^3*v^3*w + 96*v^4*w + 448*u*v^4*w + 
      768*u^2*v^4*w - 3*u*w^2 - 40*u^2*w^2 - 176*u^3*w^2 - 8*u*v*w^2 - 
      176*u^2*v*w^2 - 832*u^3*v*w^2 - 24*v^2*w^2 + 80*u*v^2*w^2 + 
      320*u^2*v^2*w^2 - 512*u^3*v^2*w^2 - 224*v^3*w^2 - 768*u*v^3*w^2 - 
      512*u^2*v^3*w^2 + 28*u*w^3 + 240*u^2*w^3 + 16*v*w^3 + 160*u*v*w^3 + 
      512*u^2*v*w^3 + 256*v^2*w^3 + 448*u*v^2*w^3 - 256*u^2*v^2*w^3 - 4*w^4 - 
      144*u*w^4 - 144*v*w^4 - 64*u*v*w^4 + 32*w^5)*\[Epsilon])/
   (2*(1 + 4*u + 4*v + 16*u*v - 4*w)*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 0, 0, 0, 
  0, (-8*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((3*u + 12*u^2 - 3*v + 48*u^2*v - 12*v^2 - 48*u*v^2 - w - 4*u*w + 
      20*v*w + 80*u*v*w - 8*w^2)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*
     w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])), 0, 0, 
  -(((1 + 4*v)*(-u - 4*u^2 + v + 4*u*v - w + 4*u*w)*\[Epsilon])/
    ((1 + 4*u + 4*v + 16*u*v - 4*w)*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
       2*v*w + w^2])), 
  -((u + 4*u^2 - v + 16*u^2*v - 4*v^2 - 16*u*v^2 + w + 4*u*w + 12*v*w + 
      48*u*v*w - 8*w^2)*\[Epsilon])/(4*(1 + 4*u + 4*v + 16*u*v - 4*w)*w*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 
  (2*(1 + 4*v)*(u^2 + 4*u^3 - u*v + 16*u^3*v - 8*u*v^2 - 32*u^2*v^2 + 4*v^3 + 
     16*u*v^3 - u*w - 12*u^2*w + 4*u*v*w - 16*u^2*v*w - 12*v^2*w - 
     16*u*v^2*w + 12*u*w^2 + 12*v*w^2 - 4*w^3)*\[Epsilon])/
   ((1 + 4*u + 4*v + 16*u*v - 4*w)*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((u + 4*u^2 - v + 16*u^2*v - 4*v^2 - 16*u*v^2 + w - 12*u*w - 4*v*w - 
     80*u*v*w + 8*w^2)*\[Epsilon])/((1 + 4*u + 4*v + 16*u*v - 4*w)*w*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + 4*w)*\[Epsilon])/(w*(1 + 4*w))), 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/w), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*u*(1 + 2*u - 2*v - 2*w)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  -((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + u*w - 4*u*v*w + 12*v^2*w - 
      4*u*w^2 - 12*v*w^2 - 32*u*v*w^2 + 4*w^3)*\[Epsilon])/
   (2*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  ((u + 4*u*v - 4*v^2 + 4*w^2)*\[Epsilon])/
   (2*w*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  (4*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((-u + v + w)*\[Epsilon])/(w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, ((u - v + w)*\[Epsilon])/
   (2*w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((-u^2 + u*v - 4*u^2*v + 8*u*v^2 - 4*v^3 + 3*u*w + 4*u^2*w + 16*u^2*v*w + 
      12*v^2*w - 16*u*v^2*w - 8*u*w^2 - 12*v*w^2 - 48*u*v*w^2 + 4*w^3)*
     \[Epsilon])/(2*w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(u + 4*u^2 - 4*u*v + 8*u^2*v - 16*u*v^2 + 8*v^3 + 4*u*w + 16*u^2*w - 
     8*u*v*w - 24*v^2*w + 8*u*w^2 + 32*u^2*w^2 + 24*v*w^2 + 32*u*v*w^2 - 
     8*w^3 - 32*u*w^3)*\[Epsilon])/((1 + 4*u - 4*v + 4*w + 16*u*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((3*u + 12*u^2 + 48*u^2*v - 12*v^2 - 96*u*v^2 + 48*v^3 + 16*u*w + 
      64*u^2*w + 8*v*w + 96*u*v*w + 256*u^2*v*w - 80*v^2*w - 192*u*v^2*w - 
      64*v^3*w + 4*w^2 - 64*u^2*w^2 - 48*v*w^2 - 256*u^2*v*w^2 + 
      384*v^2*w^2 + 768*u*v^2*w^2 + 80*w^3 + 192*u*w^3 - 512*u^2*w^3 - 
      576*v*w^3 - 1536*u*v*w^3 - 2048*u^2*v*w^3 + 256*w^4 + 1024*u*w^4)*
     \[Epsilon])/(2*w*(1 + 4*w)*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  -((-3*u^2 - 12*u^3 + 3*u*v + 12*u^2*v - 48*u^3*v + 12*u*v^2 + 144*u^2*v^2 - 
      12*v^3 - 144*u*v^3 + 48*v^4 + u*w - 8*u^2*w - 48*u^3*w - 4*u*v*w - 
      64*u^2*v*w - 192*u^3*v*w + 36*v^2*w + 320*u*v^2*w + 384*u^2*v^2*w - 
      208*v^3*w - 192*u*v^3*w - 8*u*w^2 - 32*u^2*w^2 - 36*v*w^2 - 
      224*u*v*w^2 - 576*u^2*v*w^2 + 336*v^2*w^2 + 960*u*v^2*w^2 + 12*w^3 - 
      16*u*w^3 - 256*u^2*w^3 - 240*v*w^3 - 1024*u*v*w^3 - 1536*u^2*v*w^3 + 
      64*w^4 + 256*u*w^4)*\[Epsilon])/(2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]*
    (-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  (8*u*(1 + u)*(1 + 4*v)*\[Epsilon])/(Sqrt[u*(1 + u)]*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  (3*(1 + 4*u - 4*v + 8*w + 32*u*w)*\[Epsilon])/
   (w*(1 + 4*u - 4*v + 4*w + 16*u*w)), -((1 + 4*u - 4*v)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)), 0, 0, 
  ((1 + 4*u - 4*v + 8*w + 32*u*w)*\[Epsilon])/
   (4*w*(1 + 4*u - 4*v + 4*w + 16*u*w)), 0, 0, 0, 0, 
  (3*(1 + 4*u - 4*v)*\[Epsilon])/(2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)), 
  -((3*u + 12*u^2 + 48*u^2*v - 12*v^2 - 96*u*v^2 + 48*v^3 + 12*u*w + 
      48*u^2*w - 8*v*w + 32*u*v*w + 192*u^2*v*w - 32*v^2*w - 192*u*v^2*w + 
      20*w^2 + 80*u*w^2 - 80*v*w^2 + 64*w^3 + 256*u*w^3)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 
     16*u*v*w + 4*w^2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (16*(v + 2*u*v - 2*v^2 - w - 4*u*w + 4*v*w - 2*w^2 - 
     8*u*w^2)*\[Epsilon])/((1 + 4*u - 4*v + 4*w + 16*u*w)*
    (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)), 
  -((u^2 + 4*u^3 - u*v - 4*u^2*v + 16*u^3*v - 4*u*v^2 - 48*u^2*v^2 + 4*v^3 + 
      48*u*v^3 - 16*v^4 - 3*u*w - 8*u^2*w + 16*u^3*w + 12*u*v*w + 
      64*u^3*v*w - 12*v^2*w - 64*u*v^2*w - 128*u^2*v^2*w + 48*v^3*w + 
      64*u*v^3*w - 8*u*w^2 - 32*u^2*w^2 + 12*v*w^2 + 96*u*v*w^2 + 
      192*u^2*v*w^2 - 48*v^2*w^2 - 320*u*v^2*w^2 - 4*w^3 - 16*u*w^3 + 
      16*v*w^3 + 256*u*v*w^3 + 512*u^2*v*w^3)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -((u^3 + 4*u^4 - 2*u^2*v - 8*u^3*v + 16*u^4*v + u*v^2 - 64*u^3*v^2 + 
      8*u*v^3 + 96*u^2*v^3 - 4*v^4 - 64*u*v^4 + 16*v^5 - 6*u^2*w - 28*u^3*w - 
      16*u^4*w - 6*u*v*w - 24*u^2*v*w - 96*u^3*v*w - 64*u^4*v*w + 
      36*u*v^2*w + 176*u^2*v^2*w + 192*u^3*v^2*w + 16*v^3*w - 192*u^2*v^3*w - 
      64*v^4*w + 64*u*v^4*w + 5*u*w^2 + 8*u^2*w^2 - 80*u^3*w^2 - 
      128*u^4*w^2 - 64*u*v*w^2 - 288*u^2*v*w^2 - 512*u^3*v*w^2 - 
      512*u^4*v*w^2 - 24*v^2*w^2 + 80*u*v^2*w^2 + 640*u^2*v^2*w^2 + 
      1024*u^3*v^2*w^2 + 96*v^3*w^2 - 512*u^2*v^3*w^2 + 20*u*w^3 + 
      144*u^2*w^3 + 256*u^3*w^3 + 16*v*w^3 + 32*u*v*w^3 - 64*u^2*v*w^3 - 
      64*v^2*w^3 - 192*u*v^2*w^3 - 4*w^4 - 48*u*w^4 - 128*u^2*w^4 + 
      16*v*w^4 + 128*u*v*w^4 + 512*u^2*v*w^4)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
     w^2)*(-u - 4*u*v + 4*v^2 - 4*u*w - 8*v*w - 16*u*v*w + 4*w^2)), 
  (-8*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  -(((u + 4*u^2 - v - 8*u*v + 4*v^2 + 5*w + 36*u*w + 64*u^2*w - 12*v*w - 
      64*u*v*w + 8*w^2 + 32*u*w^2)*\[Epsilon])/
    (w*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
       2*v*w + w^2])), ((u + 4*u^2 - v - 8*u*v + 4*v^2 + w + 4*u*w - 12*v*w + 
     8*w^2 + 32*u*w^2)*\[Epsilon])/(2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 0, 0, 
  -((1 + 4*u - 4*v)*(u - v + w + 8*u*w)*\[Epsilon])/
   (4*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), 0, 0, 0, 0, 
  -((u + 4*u^2 - v - 8*u*v + 4*v^2 + w - 4*u*w - 32*u^2*w - 20*v*w + 
      32*u*v*w + 16*w^2 + 64*u*w^2)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 
      2*v*w + w^2]), -((u^2 + 4*u^3 - u*v - 4*u^2*v + 16*u^3*v - 4*u*v^2 - 
      48*u^2*v^2 + 4*v^3 + 48*u*v^3 - 16*v^4 - 7*u*w - 32*u^2*w - 16*u^3*w + 
      20*u*v*w - 32*u^2*v*w - 64*u^3*v*w - 12*v^2*w + 128*u^2*v^2*w + 
      48*v^3*w - 64*u*v^3*w - 16*u*w^2 - 96*u^2*w^2 - 128*u^3*w^2 + 
      12*v*w^2 + 64*u*v*w^2 + 64*u^2*v*w^2 - 512*u^3*v*w^2 - 48*v^2*w^2 - 
      320*u*v^2*w^2 + 512*u^2*v^2*w^2 - 4*w^3 + 16*u*w^3 + 128*u^2*w^3 + 
      16*v*w^3 + 384*u*v*w^3 + 1024*u^2*v*w^3)*\[Epsilon])/
   (2*w*(1 + 4*u - 4*v + 4*w + 16*u*w)*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 
     16*u*v*w - 4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + 4*w)*\[Epsilon])/(w*(1 + 4*w))), 0, 0, 
  -\[Epsilon]/(2*w), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(u^2 + 3*u^3 + u*v + 4*u^2*v + 12*u^3*v - 9*u*v^2 - 24*u^2*v^2 + 
     2*v^3 + 12*u*v^3 - u*w - 8*u^2*w + 2*u*v*w - 8*u^2*v*w - 6*v^2*w - 
     8*u*v^2*w + 7*u*w^2 + 6*v*w^2 - 4*u*v*w^2 - 2*w^3)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    (u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2)), 
  (-2*u*(1 + u)*(u + v + 4*u*v - 4*v^2 - w + 4*v*w)*\[Epsilon])/
   (Sqrt[u*(1 + u)]*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*(u^2 - u*v + 4*u^2*v - 8*u*v^2 + 4*v^3 - u*w + 2*u^2*w + 2*u*v*w + 
     8*u^2*v*w - 8*v^2*w - 8*u*v^2*w - 2*u*w^2 + 4*v*w^2 + 8*u*v*w^2)*
    \[Epsilon])/(w*(u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*(u - v - w)*\[Epsilon])/(w*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + 
      w^2]), (2*\[Epsilon])/Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2], 
  (2*u*(1 + 4*v)*(-1 - 2*u + 2*v + 2*w)*\[Epsilon])/
   ((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2)*
    Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-6*Sqrt[u*(1 + u)]*(u + v + 4*u*v - 4*v^2 - w + 
     4*v*w)*\[Epsilon])/((u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 
     4*w^2)*Sqrt[u^2 - 2*u*v + v^2 - 2*u*w - 2*v*w + w^2]), 
  (-2*(u + 2*v + 4*u*v - 2*w)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2), (4*Sqrt[u*(1 + u)]*(1 + 4*v)*\[Epsilon])/
   (u + 4*u*v - 4*v^2 + 4*u*w + 8*v*w + 16*u*v*w - 4*w^2), 0, 0, 
  (-4*Sqrt[u*(1 + u)]*(1 + 4*v)*\[Epsilon])/(u + 4*u*v - 4*v^2 + 4*u*w + 
    8*v*w + 16*u*v*w - 4*w^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-3 + 4*w)*\[Epsilon])/(w*(1 + 4*w))), (3*\[Epsilon])/w, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(w*(1 + 4*w)), 
  (-2*\[Epsilon])/w, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};


==> data/inner_massive_dbox.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Inner Massive Double Box*)


(* ::Subsection::Closed:: *)
(*kinematics*)


Propagators={k1^2,(k1-p1)^2,(k1-p1-p2)^2,(k1-k2)^2-m2,(k2-p1-p2)^2-m2,(k2-p1-p2-p3)^2-m2,k2^2-m2,(k2-p1)^2-m2,(k1-p1-p2-p3)^2};
Replacerules={p1^2->0,p2^2->0,p3^2->0,p1*p2->s/2,p2*p3->t/2,p1*p3-> (-s-t)/2};
(*m2 is the mass square of top quark*)


(* ::Subsection::Closed:: *)
(*canonical basis from dlog forms*)


(*the 32 canonical or UT basis*)
cnbasis={s Sqrt[s t (s t-4 m2 (s+t))] G[1,1,1,1,1,1,1,0,0],
s^2 G[1,1,1,1,1,1,1,-1,0],
(4 t (-1+2 \[Epsilon]) G[1,0,1,0,1,1,1,0,0])/\[Epsilon]-4 s G[1,0,1,1,1,0,1,0,0]+4 s G[1,0,1,1,1,1,0,0,0]-2 s^2 G[1,0,1,1,1,1,1,0,0]+8 t G[1,1,0,1,1,1,0,0,0]+4 s t G[1,1,0,1,1,1,1,0,0]+4 s G[1,1,1,1,1,1,1,-1,-1]+2 s^2 G[1,1,1,1,1,1,1,-1,0]+2 s^2 G[1,1,1,1,1,1,1,0,-1]-2 s^2 t G[1,1,1,1,1,1,1,0,0],
Sqrt[s (-4 m2+s)] (4 t G[1,1,0,1,1,1,1,0,0]+2 s G[1,1,1,1,1,1,1,0,-1]-2 s t G[1,1,1,1,1,1,1,0,0]),
s t G[1,1,1,1,1,1,0,0,0],
s Sqrt[s (-4 m2+s)] G[1,0,1,1,1,1,1,0,0],
(s Sqrt[t (-4 m2+t)] G[1,1,1,1,0,2,0,0,0])/\[Epsilon],
-(((-1+2 \[Epsilon]) G[1,0,1,2,0,0,0,0,0])/\[Epsilon]^2)+(s (-1+2 \[Epsilon]) G[1,1,1,1,0,1,0,0,0])/\[Epsilon]-(s (-4 m2+t) G[1,1,1,1,0,2,0,0,0])/\[Epsilon],
(s+t) G[1,1,0,1,1,1,0,0,0],
Sqrt[s t (s t-4 m2 (s+t))] G[1,1,0,1,1,1,1,0,0],
s G[1,0,1,1,1,1,0,0,0],
(s (1-2 \[Epsilon]) G[1,0,1,1,1,0,1,0,0])/\[Epsilon],
-((s (-1+2 \[Epsilon]) G[1,0,1,0,1,1,1,0,0])/\[Epsilon]),
(Sqrt[s t (-4 m2 s-4 m2 t+s t)] G[0,1,0,2,1,1,1,0,0])/\[Epsilon]+(m2 Sqrt[s t (-4 m2 s-4 m2 t+s t)] G[0,1,0,3,1,1,1,0,0])/\[Epsilon]^2,
(Sqrt[s (m2^2 s-2 m2 s t-4 m2 t^2+s t^2)] G[0,1,0,2,1,1,1,0,0])/\[Epsilon],
-((m2 s G[0,0,0,3,1,1,1,0,0])/\[Epsilon]^2)+(s (-1+2 \[Epsilon]) G[0,1,0,1,1,1,1,0,0])/\[Epsilon]+(m2 s G[0,1,0,2,1,1,1,0,0])/\[Epsilon],
(s G[1,0,1,1,0,2,0,0,0])/\[Epsilon],
-((Sqrt[s (4 m2+s)] G[0,0,0,2,2,0,0,0,0])/(2 m2 \[Epsilon] (1+2 \[Epsilon])))+(s Sqrt[s (4 m2+s)] G[1,0,2,1,0,2,0,0,0])/\[Epsilon]^2,
(Sqrt[-(4 m2-s) s] (-1+2 \[Epsilon]) G[1,0,1,0,1,0,2,0,0])/\[Epsilon]^2,
(s G[1,0,0,2,1,1,0,0,0])/(2 \[Epsilon])-(s G[1,0,0,2,2,0,0,0,0])/(4 \[Epsilon]^2),
(t G[0,1,0,2,0,2,0,0,0])/(4 \[Epsilon]^2)-(t G[0,1,0,2,1,1,0,0,0])/(2 \[Epsilon]),
-((s G[0,1,0,2,1,0,1,0,0])/\[Epsilon])-(m2 s G[0,1,0,3,1,0,1,0,0])/\[Epsilon]^2,
(Sqrt[s (-4 m2+s)] (-1+2 \[Epsilon]) G[0,1,0,1,1,0,2,0,0])/\[Epsilon]^2-(Sqrt[s (-4 m2+s)] G[0,1,0,2,1,0,1,0,0])/\[Epsilon],
(s G[0,1,0,2,1,0,1,0,0])/\[Epsilon]+(2 m2 s G[0,1,0,3,1,0,1,0,0])/\[Epsilon]^2,
(m2 s G[0,0,0,3,1,1,1,0,0])/\[Epsilon]^2,
-(((-1+2 \[Epsilon]) G[1,0,1,2,0,0,0,0,0])/\[Epsilon]^2),
(Sqrt[s (-4 m2+s)] G[1,0,0,2,2,0,0,0,0])/(4 \[Epsilon]^2)+(Sqrt[s (-4 m2+s)] G[2,0,0,1,2,0,0,0,0])/(2 \[Epsilon]^2),
G[0,0,0,2,2,0,0,0,0]/(4 \[Epsilon]^2)-(s G[1,0,0,2,2,0,0,0,0])/(2 \[Epsilon]^2),
(Sqrt[t (-4 m2+t)] G[0,1,0,2,0,2,0,0,0])/(4 \[Epsilon]^2)+(Sqrt[t (-4 m2+t)] G[0,2,0,1,0,2,0,0,0])/(2 \[Epsilon]^2),
G[0,0,0,2,2,0,0,0,0]/(4 \[Epsilon]^2)-(t G[0,1,0,2,0,2,0,0,0])/(2 \[Epsilon]^2),
(Sqrt[-(4 m2-s) s] G[0,0,0,2,1,0,2,0,0])/(2 \[Epsilon]^2),
G[0,0,0,2,2,0,0,0,0]/\[Epsilon]^2};


(* ::Subsection::Closed:: *)
(*differential equations*)


(* u = -4m2/s , v = -4m2/t , d = 4 - 2 \[Epsilon] *)


(*the matrix of differential equations by partial to u *)
(*D[cnbasis,u]= Au.cnbasis*)
Au={{-(((-2 + u + v)*\[Epsilon])/((u + v)*(1 + u + v))), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  \[Epsilon]/Sqrt[(1 + u)*(1 + u + v)], 0, 0, 
  (2*Sqrt[(1 + v)/(1 + u + v)]*\[Epsilon])/u, 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  (-4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), (4*\[Epsilon])/u, 
  (-6*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (2*(2*u + v + u*v + v^2)*\[Epsilon])/(u*(u + v)*(1 + u + v)), 0, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (3*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 
  (2*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 
  (-8*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (2*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0, 
  (-4*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 0, 0, 0, 0, 0}, 
 {\[Epsilon]/((u + v)*Sqrt[1 + u + v]), \[Epsilon]/u, 
  -(v*\[Epsilon])/(2*u*(u + v)), -\[Epsilon]/(2*u*Sqrt[1 + u]), 0, 
  \[Epsilon]/(u*Sqrt[1 + u]), 0, (v*\[Epsilon])/(u*(u + v)), 
  (4*v*\[Epsilon])/(u*(u + v)), (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (2*v*\[Epsilon])/(u*(u + v)), (v*\[Epsilon])/(u*(u + v)), 
  (-2*\[Epsilon])/(u + v), 0, 0, (-2*v*\[Epsilon])/(u*(u + v)), 
  -((v*\[Epsilon])/(u*(u + v))), 0, -(\[Epsilon]/(u*Sqrt[1 + u])), 
  (4*v*\[Epsilon])/(u*(u + v)), 0, 0, -(\[Epsilon]/(u*Sqrt[1 + u])), 
  -((v*\[Epsilon])/(u*(u + v))), 0, 0, (2*\[Epsilon])/(u*Sqrt[1 + u]), 
  -((v*\[Epsilon])/(u*(u + v))), 0, 0, 0, (v*\[Epsilon])/(4*u*(u + v))}, 
 {(-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), (-2*v*\[Epsilon])/(u*(u + v)), 
  \[Epsilon]/u, \[Epsilon]/(u*Sqrt[1 + u]), 0, 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), 0, (-2*v*\[Epsilon])/(u*(u + v)), 
  (-8*(2*u + v)*\[Epsilon])/(u*(u + v)), 
  (4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), (8*\[Epsilon])/(u + v), 
  (2*(2*u + v)*\[Epsilon])/(u*(u + v)), 0, 
  (-8*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*(-12*u - 4*v + u*v - v^2)*\[Epsilon])/
   (u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), (2*(3*u - v)*\[Epsilon])/
   (u*(u + v)), (-2*(2*u + v)*\[Epsilon])/(u*(u + v)), 0, 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), (-4*\[Epsilon])/u, (8*\[Epsilon])/u, 
  (4*\[Epsilon])/u, (-2*\[Epsilon])/(u*Sqrt[1 + u]), (2*\[Epsilon])/(u + v), 
  (2*(u - v)*\[Epsilon])/(u*(u + v)), 0, (4*\[Epsilon])/(u*Sqrt[1 + u]), 
  (2*(u + 2*v)*\[Epsilon])/(u*(u + v)), 0, (4*(u - v)*\[Epsilon])/
   (u*(u + v)), 0, (-3*\[Epsilon])/(2*(u + v))}, 
 {(-4*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], (-2*\[Epsilon])/(u*Sqrt[1 + u]), 
  \[Epsilon]/(u*Sqrt[1 + u]), ((2*u + 3*u^2 + v + 2*u*v)*\[Epsilon])/
   (u*(1 + u)*(u + v)), 0, (-2*v*\[Epsilon])/(u*(u + v)), 0, 
  (4*\[Epsilon])/(u*Sqrt[1 + u]), (16*\[Epsilon])/(u*Sqrt[1 + u]), 
  (8*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], (-8*\[Epsilon])/(u*Sqrt[1 + u]), 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), (-2*\[Epsilon])/(u*Sqrt[1 + u]), 
  (-8*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], (2*(-4 + 4*u - v)*\[Epsilon])/
   (u*Sqrt[(1 + u)*(16 + 16*u + 8*v + v^2)]), 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), (4*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, 
  (4*\[Epsilon])/(u*Sqrt[1 + u]), (-8*\[Epsilon])/(u*Sqrt[1 + u]), 
  (-4*\[Epsilon])/(u*Sqrt[1 + u]), 0, (-2*\[Epsilon])/(u*Sqrt[1 + u]), 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, (-2*\[Epsilon])/(u*Sqrt[1 + u]), 0, 
  (4*\[Epsilon])/(u*Sqrt[1 + u]), 0, -\[Epsilon]/(2*u*Sqrt[1 + u])}, 
 {0, 0, 0, 0, \[Epsilon]/(u + v), 0, 0, 0, 0, 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), (-2*\[Epsilon])/(u + v), 0, 0, 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 0, 0, \[Epsilon]/(u + v), 0, 0, 
  (-2*\[Epsilon])/(u + v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, \[Epsilon]/(1 + u), 0, 0, 0, 0, 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), -(\[Epsilon]/(u*Sqrt[1 + u])), 
  -(\[Epsilon]/(u*Sqrt[1 + u])), 0, 0, 0, (4*\[Epsilon])/(u*Sqrt[1 + u]), 0, 
  0, (-6*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, 0, 0, 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, (3*\[Epsilon])/(u*Sqrt[1 + u]), 0, 
  0, 0, (-3*\[Epsilon])/(4*u*Sqrt[1 + u])}, 
 {0, 0, 0, 0, 0, 0, \[Epsilon]/(u + v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[1 + v]*\[Epsilon])/(Sqrt[1 - u]*(u + v))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*v*\[Epsilon])/(u*(u + v)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(u + v), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v*\[Epsilon])/(u*(u + v))), -(\[Epsilon]/(Sqrt[1 - u]*u)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*v*\[Epsilon])/(u*(u + v)), 0, 
  (v*\[Epsilon])/(2*u*(u + v))}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(u + v)), \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 0, 0, -(\[Epsilon]/(u + v)), 
  \[Epsilon]/(u + v), 0, 0, 0, 0, 0, 0, -((3*u + 2*v)*\[Epsilon])/
   (2*u*(u + v)), 0, ((u + 2*v)*\[Epsilon])/(2*u*(u + v)), 0, 
  \[Epsilon]/(4*(u + v))}, {0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), ((4 + u + v)*\[Epsilon])/
   ((u + v)*(1 + u + v)), 0, 0, 0, (2*\[Epsilon])/(u + v), 
  -((-4 + 4*u + 5*v)*\[Epsilon])/(2*(u + v)*
    Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  (3*\[Epsilon])/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  (-4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  \[Epsilon]/Sqrt[(1 + u)*(1 + u + v)], 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 0, 
  (-2*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 0, 
  (3*\[Epsilon])/(4*(u + v)*Sqrt[1 + u + v])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/u, 0, 0, 0, 0, 0, -(\[Epsilon]/u), 
  0, 0, \[Epsilon]/u, 0, 0, 0, 0, 0, 0, 0, -\[Epsilon]/(2*u), 0, 0, 0, 
  \[Epsilon]/(8*u)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/u, 0, 0, 0, 
  0, 0, 0, -(\[Epsilon]/(u*Sqrt[1 + u])), 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/u, 0, 0, (-2*\[Epsilon])/(u*Sqrt[1 + u]), 
  -\[Epsilon]/(2*u)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/u, 0, 
  0, 0, 0, 0, -(\[Epsilon]/(u*Sqrt[1 + u])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-2 + u + v)*\[Epsilon])/((u + v)*(1 + u + v))), 
  ((-4 + 4*u + 5*v)*\[Epsilon])/(2*(u + v)*
    Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  (-3*\[Epsilon])/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 0, 0, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/Sqrt[(1 + u)*(1 + u + v)]), 
  -\[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  -\[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  (2*Sqrt[(1 + v)/(1 + u + v)]*\[Epsilon])/u, 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 0, 
  \[Epsilon]/(4*(u + v)*Sqrt[1 + u + v])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-4 + 4*u + 5*v)*\[Epsilon])/
    ((u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)])), 
  \[Epsilon]/(2*(u + v)), (3*(-4 + v)*\[Epsilon])/
   (2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 0, 0, 
  (-4*(-4 + v)*\[Epsilon])/((u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  (2*(8*u + 4*v + v^2)*\[Epsilon])/(u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  -((-4 + 4*u - v)*\[Epsilon])/(2*u*Sqrt[(1 + u)*(16 + 16*u + 8*v + v^2)]), 
  ((8*u + 4*v + v^2)*\[Epsilon])/(2*u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  -((-4 + v)*\[Epsilon])/(2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 0, 0, 
  ((16*u + 12*v + 2*u*v + 3*v^2)*\[Epsilon])/
   (u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  -(((-4 + 4*u - v)*\[Epsilon])/(u*Sqrt[(1 + u)*(16 + 16*u + 8*v + v^2)])), 
  -((16*u + 12*v + 2*u*v + 3*v^2)*\[Epsilon])/
   (4*u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), ((-4 + v)*\[Epsilon])/
   (2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), -\[Epsilon]/(2*(u + v)), 0, 0, 0, 
  0, 0, 0, \[Epsilon]/(2*u*Sqrt[1 + u]), (v*\[Epsilon])/(2*u*(u + v)), 
  -\[Epsilon]/(2*(u + v)), 0, 0, 0, 0, (v*\[Epsilon])/(u*(u + v)), 0, 
  -(v*\[Epsilon])/(4*u*(u + v))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Epsilon]/u), -(\[Epsilon]/(Sqrt[1 - u]*u)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Sqrt[1 - u]*\[Epsilon])/((-1 + u)*u), ((-3 + u)*\[Epsilon])/
   ((-1 + u)*u), 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[1 - u]*\[Epsilon])/((-1 + u)*u)), 0, 0, 0, 0, 0, 
  (Sqrt[1 - u]*\[Epsilon])/((-1 + u)*u)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((2 + u)*\[Epsilon])/(u*(1 + u)), 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(u*Sqrt[1 + u])), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]/(u*Sqrt[1 + u]), \[Epsilon]/(2*u), 0, 0, 0, 
  -\[Epsilon]/(8*u)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Epsilon]/(2*u*Sqrt[1 + u]), 
  -\[Epsilon]/(2*u), 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(u*Sqrt[1 + u]), 
  ((2 + u)*\[Epsilon])/(u*(1 + u)), (2*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, 0, 
  0, 0, 0, 0, -(\[Epsilon]/(u*Sqrt[1 + u]))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/u, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(u*Sqrt[1 + u])), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/u, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((4 + u)*\[Epsilon])/(u*(1 + u)), (-3*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, 
  0, \[Epsilon]/(4*u*Sqrt[1 + u])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(u*Sqrt[1 + u]), 
  -(\[Epsilon]/u), 0, 0, 0, \[Epsilon]/(4*u)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]/(u*(1 + u)), \[Epsilon]/(2*u*Sqrt[1 + u])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}};


(*the matrix of differential equations by partial to v *)
(*D[cnbasis,v]= Av.cnbasis*)
Av={{((2*u + 2*u^2 + 4*v + 3*u*v + v^2)*\[Epsilon])/(v*(u + v)*(1 + u + v)), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  -((Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v), 0, 0, 
  (-2*\[Epsilon])/Sqrt[(1 + v)*(1 + u + v)], 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  (-4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), (-4*\[Epsilon])/v, 
  (-6*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), (-2*(-1 + u + v)*\[Epsilon])/
   ((u + v)*(1 + u + v)), 0, (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (3*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 
  (-2*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 
  (-8*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0, 
  (4*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/((u + v)*Sqrt[1 + u + v]), 0, \[Epsilon]/(2*(u + v)), 0, 0, 0, 
  0, -(\[Epsilon]/(u + v)), (-4*\[Epsilon])/(u + v), 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), (-2*\[Epsilon])/(u + v), 
  -(\[Epsilon]/(u + v)), (2*u*\[Epsilon])/(v*(u + v)), 0, 0, 
  (2*\[Epsilon])/(u + v), \[Epsilon]/(u + v), 0, 0, (-4*\[Epsilon])/(u + v), 
  0, 0, 0, \[Epsilon]/(u + v), 0, 0, 0, \[Epsilon]/(u + v), 0, 0, 0, 
  -\[Epsilon]/(4*(u + v))}, {(-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (2*\[Epsilon])/(u + v), 0, 0, 0, 0, 0, (-2*(2*u + v)*\[Epsilon])/
   (v*(u + v)), (-8*\[Epsilon])/(u + v), 
  (4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), (-8*u*\[Epsilon])/(v*(u + v)), 
  (-2*(2*u + v)*\[Epsilon])/(v*(u + v)), 0, 
  (-8*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), (4*(4 + u)*\[Epsilon])/
   ((u + v)*Sqrt[16 + 16*u + 8*v + v^2]), (-4*(u - v)*\[Epsilon])/
   (v*(u + v)), (2*(2*u + v)*\[Epsilon])/(v*(u + v)), 0, 0, 
  (-8*\[Epsilon])/v, 0, 0, 0, (2*\[Epsilon])/(u + v), 
  (-4*u*\[Epsilon])/(v*(u + v)), 0, 0, (2*(2*u + v)*\[Epsilon])/(v*(u + v)), 
  0, (-8*u*\[Epsilon])/(v*(u + v)), 0, ((2*u - v)*\[Epsilon])/(2*v*(u + v))}, 
 {(4*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 0, 
  -(((2*u + v)*\[Epsilon])/(v*(u + v))), 0, (2*\[Epsilon])/(u + v), 0, 0, 0, 
  (-8*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 0, 0, 
  (8*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 
  (-16*Sqrt[(1 + u)/(16 + 16*u + 8*v + v^2)]*\[Epsilon])/v, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, \[Epsilon]/(u + v), 0, 
  \[Epsilon]/(v*Sqrt[1 + v]), 0, 0, \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 
  (2*u*\[Epsilon])/(v*(u + v)), 0, 0, \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 
  0, 0, -((u*\[Epsilon])/(v*(u + v))), 0, 0, (2*u*\[Epsilon])/(v*(u + v)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((3*u + 4*v + v^2)*\[Epsilon])/(v*(1 + v)*(u + v)), 
  (-3*\[Epsilon])/(v*Sqrt[1 + v]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + u)*\[Epsilon])/(Sqrt[1 - u]*Sqrt[1 + v]*(u + v)), 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]/(v*Sqrt[1 + v]), 0, 0, (2*\[Epsilon])/(u + v), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(v*Sqrt[1 + v]), 
  -(((2*u + v)*\[Epsilon])/(v*(u + v))), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(u + v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(u + v), 0, -\[Epsilon]/(2*(u + v))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(u + v)), 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 0, 0, -(\[Epsilon]/(u + v)), 
  \[Epsilon]/(u + v), 0, 0, 0, 0, 0, 0, ((2*u + v)*\[Epsilon])/(2*v*(u + v)), 
  0, -((2*u + 3*v)*\[Epsilon])/(2*v*(u + v)), 0, \[Epsilon]/(4*(u + v))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (-6*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  ((4 + u + v)*\[Epsilon])/((u + v)*(1 + u + v)), 0, 0, 0, 
  (-2*u*\[Epsilon])/(v*(u + v)), ((8*u + 8*u^2 + 12*v + 12*u*v + 3*v^2)*
    \[Epsilon])/(2*v*(u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  (3*\[Epsilon])/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  (-4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  -((Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v), 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 0, 
  (2*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 0, 
  (3*\[Epsilon])/(4*(u + v)*Sqrt[1 + u + v])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2*u + 2*u^2 + 4*v + 3*u*v + v^2)*\[Epsilon])/(v*(u + v)*(1 + u + v)), 
  -((8*u + 8*u^2 + 12*v + 12*u*v + 3*v^2)*\[Epsilon])/
   (2*v*(u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  (-3*\[Epsilon])/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 0, 0, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 
  (Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 
  -\[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  -\[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  (-2*\[Epsilon])/Sqrt[(1 + v)*(1 + u + v)], 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 0, 
  \[Epsilon]/(4*(u + v)*Sqrt[1 + u + v])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((8*u + 8*u^2 + 12*v + 12*u*v + 3*v^2)*\[Epsilon])/
   (v*(u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  -((2*u + v)*\[Epsilon])/(2*v*(u + v)), (-3*(4 + 2*u + v)*\[Epsilon])/
   (2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 0, 0, 
  (4*(4 + 2*u + v)*\[Epsilon])/((u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  (-2*(-4 + v)*\[Epsilon])/((u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  (4*Sqrt[(1 + u)/(16 + 16*u + 8*v + v^2)]*\[Epsilon])/v, 
  -((-4 + v)*\[Epsilon])/(2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  ((4 + 2*u + v)*\[Epsilon])/(2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 
  0, 0, -(((-4 + 4*u + 5*v)*\[Epsilon])/
    ((u + v)*Sqrt[16 + 16*u + 8*v + v^2])), 
  (8*Sqrt[(1 + u)/(16 + 16*u + 8*v + v^2)]*\[Epsilon])/v, 
  ((-4 + 4*u + 5*v)*\[Epsilon])/(4*(u + v)*Sqrt[16 + 16*u + 8*v + v^2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), -((4 + 2*u + v)*\[Epsilon])/
   (2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), ((2*u + v)*\[Epsilon])/
   (2*v*(u + v)), 0, 0, 0, 0, 0, 0, 0, -\[Epsilon]/(2*(u + v)), 
  ((2*u + v)*\[Epsilon])/(2*v*(u + v)), 0, 0, 0, 0, -(\[Epsilon]/(u + v)), 0, 
  \[Epsilon]/(4*(u + v))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(v*Sqrt[1 + v])), 
  -\[Epsilon]/(2*v), 0, \[Epsilon]/(8*v)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((4 + v)*\[Epsilon])/(v*(1 + v)), (-3*\[Epsilon])/(v*Sqrt[1 + v]), 
  0, \[Epsilon]/(4*v*Sqrt[1 + v])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(v*Sqrt[1 + v]), -(\[Epsilon]/v), 0, \[Epsilon]/(4*v)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> data/massless_dbox.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Massless Double Box*)


(* ::Subsection::Closed:: *)
(*kinematics*)


Propagators={k1^2,(k1-p1)^2,(k1-p1-p2)^2,(k1-k2)^2,(k2-p1-p2)^2,(k2-p1-p2-p3)^2,k2^2,(k2-p1)^2,(k1-p1-p2-p3)^2};
Replacerules={p1^2->0,p2^2->0,p3^2->0,p1*p2->s/2,p2*p3->t/2,p1*p3-> (-s-t)/2};


(* ::Subsection::Closed:: *)
(*canonical basis from dlog forms*)


(*the 8 canonical or UT basis*)
cnbasis={s^2*t*G[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}], 
 s^2*G[1, {1, 1, 1, 1, 1, 1, 1, 0, -1}], 
 (3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    G[1, {1, 0, 1, 1, 0, 1, 0, 0, 0}])/(2*\[Epsilon]^2) + 
  (3*s*(-1 + 2*\[Epsilon])*G[1, {1, 1, 1, 1, 0, 1, 0, 0, 0}])/\[Epsilon], 
 (s + t)*G[1, {1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 -((-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*G[1, {1, 0, 1, 1, 0, 1, 0, 0, 0}])/
  (2*\[Epsilon]^2), ((-1 + 2*\[Epsilon])^2*G[1, {1, 0, 1, 0, 1, 0, 1, 0, 0}])/
  \[Epsilon]^2, (3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
   (-1 + 3*\[Epsilon])*G[1, {0, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*t*\[Epsilon]^3), 
 (3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
   G[1, {0, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*s*\[Epsilon]^3)};


(* ::Subsection::Closed:: *)
(*differential equations*)


(* x = t/s , d = 4 - 2 \[Epsilon] *)


(*the matrix of differential equations by partial to x *)
(*D[cnbasis,x]= Ax.cnbasis*)
Ax={{(-2*\[Epsilon])/x + (2*\[Epsilon])/(1 + x), (-2*\[Epsilon])/(1 + x), 
  (-4*\[Epsilon])/x + (4*\[Epsilon])/(1 + x), 
  (12*\[Epsilon])/x - (12*\[Epsilon])/(1 + x), (6*\[Epsilon])/(1 + x), 
  (-2*\[Epsilon])/(1 + x), (-4*\[Epsilon])/x + (4*\[Epsilon])/(1 + x), 
  (-4*\[Epsilon])/x + (8*\[Epsilon])/(1 + x)}, 
 {-(\[Epsilon]/x) + \[Epsilon]/(1 + x), \[Epsilon]/x - \[Epsilon]/(1 + x), 
  (-4*\[Epsilon])/x + (4*\[Epsilon])/(1 + x), 
  (18*\[Epsilon])/x - (18*\[Epsilon])/(1 + x), 
  (3*\[Epsilon])/x - (3*\[Epsilon])/(1 + x), 
  -(\[Epsilon]/x) - \[Epsilon]/(1 + x), (-6*\[Epsilon])/x + 
   (6*\[Epsilon])/(1 + x), (-4*\[Epsilon])/x + (4*\[Epsilon])/(1 + x)}, 
 {0, 0, (-2*\[Epsilon])/x + \[Epsilon]/(1 + x), 0, (-3*\[Epsilon])/(1 + x), 
  0, (-2*\[Epsilon])/x + (2*\[Epsilon])/(1 + x), 0}, 
 {0, 0, 0, (-2*\[Epsilon])/x + (2*\[Epsilon])/(1 + x), 0, 0, 
  (-2*\[Epsilon])/(3*x), (2*\[Epsilon])/(3*x)}, {0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/x, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0}};


==> data/np_massless_dbox.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Non-planar Massless Double Box*)


(* ::Subsection::Closed:: *)
(*kinematics*)


Propagators={k1^2,(k1-p1)^2,(k1-p1-p2)^2,(k1-k2)^2,(k1-k2+p3)^2,(k2-p1-p2-p3)^2,k2^2,(k2-p1)^2,(k1-p1-p2-p3)^2};
Replacerules={p1^2->0,p2^2->0,p3^2->0,p1*p2->s/2,p2*p3->t/2,p1*p3-> (-s-t)/2};


(* ::Subsection::Closed:: *)
(*canonical basis from dlog forms*)


(*the 12 canonical or UT basis*)
cnbasis={-2*s*t*G[0, 1, 1, 1, 1, 1, 1, 0, 0] + 
  (s^2 + 2*s*t)*G[1, 1, 1, 1, 1, 1, 1, 0, -1] + 
  s^2*t*G[1, 1, 1, 1, 1, 1, 1, 0, 0], 
 ((s + t)*G[0, 1, 0, 0, 2, 0, 2, 0, 0])/(4*\[Epsilon]^2) + 
  (t*G[0, 1, 0, 2, 0, 2, 0, 0, 0])/(4*\[Epsilon]^2) - 
  t*G[0, 1, 1, 1, 1, 0, 1, 0, 0] + 
  (-s - t)*G[1, 1, 0, 1, 1, 1, 0, 0, 0] + 
  s*(s + t)*G[1, 1, 1, 1, 1, 1, 1, 0, -1], 
 s^2*G[1, 0, 1, 1, 1, 1, 1, 0, 0], s*G[0, 1, 0, 1, 1, 1, 1, 0, 0], 
 t*G[0, 1, 1, 1, 1, 0, 1, 0, 0], 
 (2*s*(s + t)*G[1, 1, 1, 0, 1, 0, 2, 0, 0])/\[Epsilon], 
 (s + t)*G[1, 1, 0, 1, 1, 1, 0, 0, 0], 
 (s*t*G[1, 1, 1, 1, 0, 2, 0, 0, 0])/\[Epsilon], 
 (s*G[1, 0, 1, 1, 0, 2, 0, 0, 0])/\[Epsilon], 
 ((-s - t)*G[0, 1, 0, 0, 2, 0, 2, 0, 0])/\[Epsilon]^2, 
 (-3*s*G[1, 0, 0, 0, 2, 2, 0, 0, 0])/(2*\[Epsilon]^2), 
 (-3*t*G[0, 1, 0, 2, 0, 2, 0, 0, 0])/(2*\[Epsilon]^2)};


(* ::Subsection::Closed:: *)
(*differential equations*)


(* x = t/s , d = 4 - 2 \[Epsilon] *)


(*the matrix of differential equations by partial to x *)
(*D[cnbasis,x]= Ax.cnbasis*)
Ax={{(-3*\[Epsilon])/x + \[Epsilon]/(1 + x), (4*\[Epsilon])/x - 
   (4*\[Epsilon])/(1 + x), -(\[Epsilon]/x) - \[Epsilon]/(1 + x), 0, 
  (4*\[Epsilon])/x + (20*\[Epsilon])/(1 + x), (-2*\[Epsilon])/(1 + x), 
  (-20*\[Epsilon])/x - (4*\[Epsilon])/(1 + x), (4*\[Epsilon])/x, 0, 
  \[Epsilon]/x + (5*\[Epsilon])/(1 + x), (-4*\[Epsilon])/x - 
   (4*\[Epsilon])/(1 + x), (-10*\[Epsilon])/(3*x) - 
   (2*\[Epsilon])/(3*(1 + x))}, {-(\[Epsilon]/x), 
  (2*\[Epsilon])/x - (2*\[Epsilon])/(1 + x), -(\[Epsilon]/x), 
  (6*\[Epsilon])/x - (6*\[Epsilon])/(1 + x), (12*\[Epsilon])/(1 + x), 
  -(\[Epsilon]/(1 + x)), (-8*\[Epsilon])/x - (4*\[Epsilon])/(1 + x), 
  (2*\[Epsilon])/x, 0, (2*\[Epsilon])/x + \[Epsilon]/(1 + x), 
  (-5*\[Epsilon])/(3*x) - (7*\[Epsilon])/(3*(1 + x)), 
  (-8*\[Epsilon])/(3*x) + (2*\[Epsilon])/(3*(1 + x))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*\[Epsilon])/x - (2*\[Epsilon])/(1 + x), 0, 0, 0, 0, 0, 
  -\[Epsilon]/(2*x) + \[Epsilon]/(2*(1 + x)), 0, 
  -\[Epsilon]/(3*x) + \[Epsilon]/(3*(1 + x))}, 
 {0, 0, 0, 0, (2*\[Epsilon])/x - (2*\[Epsilon])/(1 + x), 0, 0, 0, 0, 
  \[Epsilon]/(2*(1 + x)), \[Epsilon]/(3*(1 + x)), 0}, 
 {0, 0, 0, 0, 0, \[Epsilon]/x - (2*\[Epsilon])/(1 + x), 0, 0, 
  (6*\[Epsilon])/x, (-3*\[Epsilon])/x + (3*\[Epsilon])/(1 + x), 0, 0}, 
 {0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/x + (2*\[Epsilon])/(1 + x), 0, 0, 0, 
  -\[Epsilon]/(3*x), \[Epsilon]/(3*x)}, {0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/x + \[Epsilon]/(1 + x), (-3*\[Epsilon])/(1 + x), 0, 0, 
  \[Epsilon]/x - \[Epsilon]/(1 + x)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(1 + x), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/x}};


==> data/outer_massive_dbox.m <==
(* ::Package:: *)

(* ::Section:: *)
(*External Massive Double Box*)


(* ::Subsection:: *)
(*kinematics*)


Propagators={k1^2-m2,(k1-p1)^2-m2,(k1-p1-p2)^2-m2,(k1-k2)^2,(k2-p1-p2)^2-m2,(k2-p1-p2-p3)^2-m2,k2^2-m2,(k2-p1)^2-m2,(k1-p1-p2-p3)^2-m2};
Replacerules={p1^2->0,p2^2->0,p3^2->0,p1*p2->s/2,p2*p3->t/2,p1*p3-> (-s-t)/2};
(*m2 is the mass square of top quark*)


(* ::Subsection::Closed:: *)
(*canonical basis from dlog forms*)


(*the 29 canonical or UT basis*)
cnbasis={Sqrt[s (-4 m2+s)] Sqrt[s t (s t-4 m2 (s+t))] G[1,1,1,1,1,1,1,0,0],
Sqrt[s (-4 m2+s)] (2 t G[1,1,1,1,1,1,0,0,0]+s G[1,1,1,1,1,1,1,-1,0]),
2 s G[1,0,1,1,1,0,1,0,0]+2 s^2 G[1,0,1,1,1,1,1,0,0]-4 t G[1,1,0,1,1,1,0,0,0]+2 s t G[1,1,1,0,1,1,1,0,0]-4 s t G[1,1,1,1,1,1,0,0,0]-2 s G[1,1,1,1,1,1,1,-1,-1]-2 s^2 G[1,1,1,1,1,1,1,-1,0],
Sqrt[s t (s t-4 m2 (s+t))] G[1,1,1,1,1,1,0,0,0],
s G[1,1,0,1,1,1,0,0,0]-s G[1,1,1,1,1,1,0,0,-1],
s^2 G[1,1,1,0,1,1,1,0,0],
(Sqrt[s t (-4 m2 s-4 m2 t+s t)] G[1,1,1,1,0,2,0,0,0])/(2 \[Epsilon])+(Sqrt[s t (-4 m2 s-4 m2 t+s t)] G[1,1,1,2,0,1,0,0,0])/(2 \[Epsilon]),
(Sqrt[s (-4 m2 t^2+s (-m2+t)^2)] G[1,1,1,1,0,2,0,0,0])/\[Epsilon],
(s G[1,1,1,0,2,0,0,0,0])/(2 \[Epsilon])+(s (-1+2 \[Epsilon]) G[1,1,1,1,0,1,0,0,0])/\[Epsilon]+(m2 s G[1,1,1,1,0,2,0,0,0])/\[Epsilon],
(s Sqrt[s (-4 m2+s)] G[1,1,1,0,1,0,2,0,0])/\[Epsilon],
(s+t) G[1,1,0,1,1,1,0,0,0],
(Sqrt[s t (s t-4 m2 (s+t))] G[1,1,0,2,1,1,0,0,0])/\[Epsilon],
(t G[1,1,-1,2,1,1,0,0,0]+s G[1,1,0,2,1,1,0,0,-1])/\[Epsilon],
s G[1,0,1,1,1,1,0,0,0],
s Sqrt[s (-4 m2+s)] G[1,0,1,1,1,1,1,0,0],
(s G[1,0,1,1,0,2,0,0,0])/\[Epsilon],
-((s G[1,0,1,1,0,2,0,0,0])/(2 \[Epsilon]))-(s G[1,0,1,2,0,1,0,0,0])/(2 \[Epsilon]),
(Sqrt[s (-4 m2+s)] G[1,0,1,1,0,2,0,0,0])/\[Epsilon]-(Sqrt[s (-4 m2+s)] (-1+2 \[Epsilon]) G[1,0,2,1,0,1,0,0,0])/\[Epsilon]^2,
(s G[1,1,1,0,2,0,0,0,0])/\[Epsilon],
t G[0,1,1,1,1,1,0,0,0],
(s G[1,1,0,1,2,0,0,0,0])/(2 \[Epsilon])-(s G[2,0,0,1,2,0,0,0,0])/(4 \[Epsilon]^2),
-((t G[0,2,0,1,0,2,0,0,0])/(4 \[Epsilon]^2))+(t G[1,1,0,1,0,2,0,0,0])/(2 \[Epsilon]),
(s (-4 m2+s) G[1,0,2,0,1,0,2,0,0])/\[Epsilon]^2,
(Sqrt[s (-4 m2+s)] G[1,0,0,2,2,0,0,0,0])/(2 \[Epsilon]^2)+(Sqrt[s (-4 m2+s)] G[2,0,0,1,2,0,0,0,0])/(4 \[Epsilon]^2),
(s G[2,0,0,1,2,0,0,0,0])/(4 \[Epsilon]^2),
(Sqrt[t (-4 m2+t)] G[0,1,0,2,0,2,0,0,0])/(2 \[Epsilon]^2)+(Sqrt[t (-4 m2+t)] G[0,2,0,1,0,2,0,0,0])/(4 \[Epsilon]^2),
(t G[0,2,0,1,0,2,0,0,0])/(4 \[Epsilon]^2),
(Sqrt[s (-4 m2+s)] G[1,0,2,0,2,0,0,0,0])/\[Epsilon]^2,
G[2,0,0,0,2,0,0,0,0]/\[Epsilon]^2};


(* ::Subsection::Closed:: *)
(*differential equations*)


(* u = -4m2/s , v = -4m2/t , d = 4 - 2 \[Epsilon] *)


(*the matrix of differential equations by partial to u *)
(*D[cnbasis,u]= Au.cnbasis*)
Au={{-(((-2 + 2*u^2 + 2*v + 3*u*v + v^2)*\[Epsilon])/
    ((1 + u)*(u + v)*(1 + u + v))), (-2*\[Epsilon])/
   ((u + v)*Sqrt[1 + u + v]), (2*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 0, 
  (-8*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 
  (2*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], (4*\[Epsilon])/(u*Sqrt[1 + u]), 
  0, 0, 0, (4*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 
  (-2*\[Epsilon])/(u*Sqrt[1 + u]), (-4*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 
  0, (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-4*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 0, 0, 0, 
  (4*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 
  (4*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 0, 
  (2*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 0, 
  (-12*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 0, 
  (-8*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 0, 0}, 
 {\[Epsilon]/((u + v)*Sqrt[1 + u + v]), ((u + 2*v + u*v)*\[Epsilon])/
   (u*(1 + u)*(u + v)), -(\[Epsilon]/(u*Sqrt[1 + u])), 0, 0, 0, 0, 
  -(((-4 + 4*u - v)*\[Epsilon])/(u*Sqrt[(1 + u)*(16 + 16*u + 8*v + v^2)])), 
  \[Epsilon]/(u*Sqrt[1 + u]), 0, 0, 0, (-2*\[Epsilon])/(u*Sqrt[1 + u]), 0, 
  -(((2*u + v)*\[Epsilon])/(u*(u + v))), 0, (-2*\[Epsilon])/(u*Sqrt[1 + u]), 
  0, -\[Epsilon]/(2*u*Sqrt[1 + u]), 0, (2*\[Epsilon])/(u*Sqrt[1 + u]), 
  (4*\[Epsilon])/(u*Sqrt[1 + u]), -(\[Epsilon]/(u*Sqrt[1 + u])), 0, 
  (6*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, 0, 0}, 
 {(-2*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], (-2*\[Epsilon])/(u*Sqrt[1 + u]), 
  ((2*u + v)*\[Epsilon])/(u*(u + v)), 0, (-8*\[Epsilon])/(u + v), 
  (2*\[Epsilon])/(u + v), 0, (-2*(-12*u - 4*v + u*v - v^2)*\[Epsilon])/
   (u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), (-2*(u - v)*\[Epsilon])/
   (u*(u + v)), 0, (4*\[Epsilon])/(u + v), 0, (-4*(2*u + v)*\[Epsilon])/
   (u*(u + v)), 0, (2*\[Epsilon])/(u*Sqrt[1 + u]), 
  (-2*(3*u + v)*\[Epsilon])/(u*(u + v)), 0, 0, 
  -(((u - v)*\[Epsilon])/(u*(u + v))), (4*\[Epsilon])/(u + v), 
  (8*\[Epsilon])/(u + v), (8*v*\[Epsilon])/(u*(u + v)), 0, 0, 
  (-8*\[Epsilon])/u, 0, (-16*\[Epsilon])/(u + v), 0, 0}, 
 {0, 0, 0, \[Epsilon]/((u + v)*(1 + u + v)), 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 0, 0, ((-4 + 4*u + 5*v)*\[Epsilon])/
   (2*(u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  \[Epsilon]/Sqrt[(1 + u)*(1 + u + v)], 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 0, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  \[Epsilon]/Sqrt[(1 + u)*(1 + u + v)], 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 
  \[Epsilon]/(4*(u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  (-4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 0, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -((-4 + v)*\[Epsilon])/
   (2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), -\[Epsilon]/(2*(u + v)), 
  \[Epsilon]/(2*u*Sqrt[1 + u]), 0, 0, 0, 0, \[Epsilon]/(2*u*Sqrt[1 + u]), 
  (v*\[Epsilon])/(2*u*(u + v)), 0, 0, -\[Epsilon]/(4*(u + v)), 0, 
  -(\[Epsilon]/u), (2*v*\[Epsilon])/(u*(u + v)), 0, 0, -(\[Epsilon]/u), 0, 
  (2*v*\[Epsilon])/(u*(u + v)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -(((-2 + u + v)*\[Epsilon])/((u + v)*(1 + u + v))), 
  ((-4 + 4*u + 5*v)*\[Epsilon])/(2*(u + v)*
    Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  (-3*\[Epsilon])/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  \[Epsilon]/Sqrt[(1 + u)*(1 + u + v)], 
  \[Epsilon]/(4*(u + v)*Sqrt[1 + u + v]), 0, 0, 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  (2*Sqrt[(1 + v)/(1 + u + v)]*\[Epsilon])/u, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(((-4 + 4*u + 5*v)*\[Epsilon])/
    ((u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)])), 
  \[Epsilon]/(2*(u + v)), (3*(-4 + v)*\[Epsilon])/
   (2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 0, 0, 0, 0, 
  -((8*u + 4*v + v^2)*\[Epsilon])/(2*u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  ((8*u + 4*v + v^2)*\[Epsilon])/(u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  ((-4 + 4*u - v)*\[Epsilon])/(2*u*Sqrt[(1 + u)*(16 + 16*u + 8*v + v^2)]), 
  ((-4 + v)*\[Epsilon])/(4*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 
  (4*(-4 + v)*\[Epsilon])/((u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 0, 0, 
  (-2*(16*u + 12*v + 2*u*v + 3*v^2)*\[Epsilon])/
   (u*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), -((-4 + 4*u - v)*\[Epsilon])/
   (2*u*Sqrt[(1 + u)*(16 + 16*u + 8*v + v^2)]), 0}, 
 {0, 0, 0, 0, 0, 0, \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 
  ((-4 + v)*\[Epsilon])/(2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  -\[Epsilon]/(2*(u + v)), 0, 0, 0, 0, 0, 0, -(v*\[Epsilon])/(2*u*(u + v)), 
  -((v*\[Epsilon])/(u*(u + v))), -\[Epsilon]/(2*u*Sqrt[1 + u]), 
  \[Epsilon]/(4*(u + v)), 0, 0, 0, 0, 0, 0, 0, (-2*v*\[Epsilon])/(u*(u + v)), 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(u*(1 + u)), 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]/(u*Sqrt[1 + u]), 0, 0, 0, \[Epsilon]/(u*Sqrt[1 + u]), 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(u + v), 
  0, 0, 0, 0, 0, 0, 0, (-2*(2*u + v)*\[Epsilon])/(u*(u + v)), 
  (2*v*\[Epsilon])/(u*(u + v)), 0, 0, (-2*\[Epsilon])/u, 0, (2*\[Epsilon])/u, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((4 + u + v)*\[Epsilon])/
   ((u + v)*(1 + u + v)), (-6*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  0, 0, 0, 0, (4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 
  (-4*\[Epsilon])/Sqrt[(1 + u)*(1 + u + v)], 
  (8*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (4*Sqrt[(1 + v)/(1 + u + v)]*\[Epsilon])/u, 
  (8*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(u*Sqrt[1 + u]), (2*(2*u + v)*\[Epsilon])/(u*(u + v)), 0, 
  (-2*(u + 2*v)*\[Epsilon])/(u*(u + v)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Epsilon]/(2*u*Sqrt[1 + u]), 0, 0, 0, 0, 
  -\[Epsilon]/(2*u*Sqrt[1 + u]), -\[Epsilon]/(2*u), 0, 0, 0, 0, 
  -(\[Epsilon]/u), 0, 0, 0, -(\[Epsilon]/u), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(u*(1 + u)), 
  \[Epsilon]/(u*Sqrt[1 + u]), (-2*\[Epsilon])/(u*Sqrt[1 + u]), 0, 
  -(\[Epsilon]/(u*Sqrt[1 + u])), 0, (2*\[Epsilon])/(u*Sqrt[1 + u]), 0, 
  -(\[Epsilon]/(u*Sqrt[1 + u])), 0, (10*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/u), 0, 
  -(\[Epsilon]/(u*Sqrt[1 + u])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(u*Sqrt[1 + u]), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]/(2*u), \[Epsilon]/u, \[Epsilon]/(2*u*Sqrt[1 + u]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(u*Sqrt[1 + u]), (2*\[Epsilon])/(u*Sqrt[1 + u]), 
  ((2 + u)*\[Epsilon])/(u*(1 + u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(u*Sqrt[1 + u])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(u*Sqrt[1 + u]), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]/(u*Sqrt[1 + u]), -(\[Epsilon]/u), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*\[Epsilon])/(u*(1 + u)), 0, 0, 0, 0, 
  (2*\[Epsilon])/(u*Sqrt[1 + u]), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((4 + u)*\[Epsilon])/(u*(1 + u)), 
  (6*\[Epsilon])/(u*Sqrt[1 + u]), 0, 0, 0, -\[Epsilon]/(2*u*Sqrt[1 + u])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(u*Sqrt[1 + u])), -(\[Epsilon]/u), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(u*(1 + u)), 
  \[Epsilon]/(u*Sqrt[1 + u])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};


(*the matrix of differential equations by partial to v *)
(*D[cnbasis,v]= Av.cnbasis*)
Av={{((2*u + 2*u^2 + 4*v + 3*u*v + v^2)*\[Epsilon])/(v*(u + v)*(1 + u + v)), 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 
  (8*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 
  (-2*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 0, 0, 0, 
  (-4*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 
  (4*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (4*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 0, 0, 
  (-4*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 
  (-4*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 
  (-2*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 
  (12*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 
  (8*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 0}, 
 {\[Epsilon]/((u + v)*Sqrt[1 + u + v]), -(\[Epsilon]/(u + v)), 0, 0, 0, 0, 0, 
  (8*Sqrt[(1 + u)/(16 + 16*u + 8*v + v^2)]*\[Epsilon])/v, 0, 0, 0, 0, 0, 0, 
  ((2*u + v)*\[Epsilon])/(v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(2*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 0, 
  -(((2*u + v)*\[Epsilon])/(v*(u + v))), 0, (8*u*\[Epsilon])/(v*(u + v)), 
  (-2*u*\[Epsilon])/(v*(u + v)), 0, (4*(4 + u)*\[Epsilon])/
   ((u + v)*Sqrt[16 + 16*u + 8*v + v^2]), (4*u*\[Epsilon])/(v*(u + v)), 0, 
  (-4*u*\[Epsilon])/(v*(u + v)), 0, (4*u*\[Epsilon])/(v*(u + v)), 0, 0, 
  (4*u*\[Epsilon])/(v*(u + v)), 0, 0, (2*u*\[Epsilon])/(v*(u + v)), 
  (-4*u*\[Epsilon])/(v*(u + v)), (-8*u*\[Epsilon])/(v*(u + v)), 
  (8*u*\[Epsilon])/(v*(u + v)), 0, 0, 0, 0, (16*u*\[Epsilon])/(v*(u + v)), 0, 
  0}, {0, 0, 0, \[Epsilon]/((u + v)*(1 + u + v)), 
  \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 0, 0, 
  -((8*u + 8*u^2 + 12*v + 12*u*v + 3*v^2)*\[Epsilon])/
   (2*v*(u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  -((Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 0, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  -((Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v), 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 
  \[Epsilon]/(4*(u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/((u + v)*Sqrt[1 + u + v])), 
  (-4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 0, 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, ((4 + 2*u + v)*\[Epsilon])/
   (2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), ((2*u + v)*\[Epsilon])/
   (2*v*(u + v)), 0, 0, 0, 0, 0, 0, -\[Epsilon]/(2*(u + v)), 0, 0, 
  ((2*u + v)*\[Epsilon])/(4*v*(u + v)), 0, 0, (-2*\[Epsilon])/(u + v), 0, 0, 
  0, 0, (-2*\[Epsilon])/(u + v), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((2*u + 2*u^2 + 4*v + 3*u*v + v^2)*\[Epsilon])/
   (v*(u + v)*(1 + u + v)), 
  -((8*u + 8*u^2 + 12*v + 12*u*v + 3*v^2)*\[Epsilon])/
   (2*v*(u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  (-3*\[Epsilon])/(2*(u + v)*Sqrt[1 + u + v]), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(u + v)*Sqrt[1 + u + v]), 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  -((Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v), 
  \[Epsilon]/(4*(u + v)*Sqrt[1 + u + v]), 0, 0, 
  (-2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  (-2*\[Epsilon])/Sqrt[(1 + v)*(1 + u + v)], 
  (2*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((8*u + 8*u^2 + 12*v + 12*u*v + 3*v^2)*\[Epsilon])/
   (v*(u + v)*Sqrt[(1 + u + v)*(16 + 16*u + 8*v + v^2)]), 
  -((2*u + v)*\[Epsilon])/(2*v*(u + v)), (-3*(4 + 2*u + v)*\[Epsilon])/
   (2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 0, 0, 0, 0, 
  ((-4 + v)*\[Epsilon])/(2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  -(((-4 + v)*\[Epsilon])/((u + v)*Sqrt[16 + 16*u + 8*v + v^2])), 
  (-4*Sqrt[(1 + u)/(16 + 16*u + 8*v + v^2)]*\[Epsilon])/v, 
  -((4 + 2*u + v)*\[Epsilon])/(4*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 
  (-4*(4 + 2*u + v)*\[Epsilon])/((u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 0, 0, 
  0, 0, (2*(-4 + 4*u + 5*v)*\[Epsilon])/
   ((u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  (4*Sqrt[(1 + u)/(16 + 16*u + 8*v + v^2)]*\[Epsilon])/v, 0}, 
 {0, 0, 0, 0, 0, 0, \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 
  -((4 + 2*u + v)*\[Epsilon])/(2*(u + v)*Sqrt[16 + 16*u + 8*v + v^2]), 
  ((2*u + v)*\[Epsilon])/(2*v*(u + v)), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(u + v)), \[Epsilon]/(u + v), 0, 
  -((2*u + v)*\[Epsilon])/(4*v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(u + v), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(u + v), 0, 0, 0, 0, 0, 0, 
  0, (2*u*\[Epsilon])/(v*(u + v)), (-2*(u + 2*v)*\[Epsilon])/(v*(u + v)), 0, 
  0, (2*\[Epsilon])/v, 0, (-2*\[Epsilon])/v, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((4 + u + v)*\[Epsilon])/
   ((u + v)*(1 + u + v)), (-6*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0, 0, 
  0, 0, 0, 0, (4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (4*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 
  (4*Sqrt[(1 + u)/(1 + u + v)]*\[Epsilon])/v, 
  (8*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 
  (-4*\[Epsilon])/Sqrt[(1 + v)*(1 + u + v)], 
  (8*\[Epsilon])/((u + v)*Sqrt[1 + u + v]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((u + v)*Sqrt[1 + u + v]), 
  -(\[Epsilon]/(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(2*u + v)*\[Epsilon])/(v*(u + v)), (2*\[Epsilon])/(v*Sqrt[1 + v]), 
  (2*(u + 2*v)*\[Epsilon])/(v*(u + v)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/v, 0, 0, 0, 0, (-2*\[Epsilon])/v, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]/(v*Sqrt[1 + v]), -(\[Epsilon]/v), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((4 + v)*\[Epsilon])/(v*(1 + v)), (6*\[Epsilon])/(v*Sqrt[1 + v]), 0, 
  -\[Epsilon]/(2*v*Sqrt[1 + v])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(v*Sqrt[1 + v])), 
  -(\[Epsilon]/v), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};

